Randomized Benchmarking as Convolution: Fourier Analysis of Gate Dependent Errors

We show that the Randomized Benchmarking (RB) protocol is a convolution amenable to Fourier space analysis. By adopting the mathematical framework of Fourier transforms of matrix-valued functions on groups established in recent work from Gowers and Hatami [Sbornik: Mathematics 208, 1784 (2017)], we provide an alternative proof of Wallman's [Quantum 2, 47 (2018)] and Proctor's [Phys. Rev. Lett. 119, 130502 (2017)] bounds on the effect of gate-dependent noise on randomized benchmarking. We show explicitly that as long as our faulty gate-set is close to the targeted representation of the Clifford group, an RB sequence is described by the exponential decay of a process that has exactly two eigenvalues close to one and the rest close to zero. This framework also allows us to construct a gauge in which the average gate-set error is a depolarizing channel parameterized by the RB decay rates, as well as a gauge which maximizes the fidelity with respect to the ideal gate-set.

==> anc/Supplement.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    567760,      13719]
NotebookOptionsPosition[    543541,      13363]
NotebookOutlinePosition[    543895,      13379]
CellTagsIndexPosition[    543852,      13376]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Supplementary Material for

Randomized Benchmarking as Convolution: Fourier Analysis of Gate Dependent \
Errors
\
\>", "Title",
 CellChangeTimes->{{3.731177685236302*^9, 3.731177734582986*^9}, {
   3.731260047552034*^9, 3.731260093506691*^9}, {3.7312650451975203`*^9, 
   3.73126505389222*^9}, 3.731355789338643*^9, {3.748197304711824*^9, 
   3.748197308216885*^9}},ExpressionUUID->"3f88d070-976d-4bc2-bc3e-\
eb1918db5e6d"],

Cell["\<\
This Mathematica notebook provides the calculations used in the manuscript \
\[OpenCurlyDoubleQuote]Randomized Benchmarking as Convolution: Fourier \
Analysis of Gate Dependent Errors\[CloseCurlyDoubleQuote].  We include it as \
a guide to using the Fourier technique from Gowers and Hatami \
[arxiv:1510.04085] to understand the errors with respect to RB for three \
examples.  The first is from Proctor et al [Phys. Rev. Lett. 119,130502 \
(2017)] involving a phase error in the generators used to make the Clifford \
gates, and the second from Wallman [ Quantum 2, 47 (2018)] considers a \
uniform depolarizing error that is supplemented with a z-rotation error on \
half of the Clifford operators.  Lastly, we examine a qutrit leakage model \
where there is interesting behavior even in the case of no errors.
\
\>", "Text",
 CellChangeTimes->{{3.7311777431990757`*^9, 3.731177925277774*^9}, {
   3.7311779802715273`*^9, 3.731178003369039*^9}, 3.731184451738258*^9, {
   3.731184520794873*^9, 3.731184547739071*^9}, {3.731251849269762*^9, 
   3.731251858387887*^9}, 3.7312601043931513`*^9, {3.731265025996766*^9, 
   3.731265028711617*^9}, {3.7313557762483*^9, 3.731355795052532*^9}, {
   3.7584748134958897`*^9, 3.75847483290593*^9}, {3.7589132984690857`*^9, 
   3.7589133428905687`*^9}},ExpressionUUID->"ec4a1812-0d97-4cff-8a7a-\
82ddd5e99e8a"],

Cell[CellGroupData[{

Cell["Useful Functions    ", "Section",
 CellChangeTimes->{{3.7311777431990757`*^9, 3.731177925277774*^9}, {
   3.7311779802715273`*^9, 3.731178003369039*^9}, 3.731184451738258*^9, {
   3.731184520794873*^9, 3.731184547739071*^9}, {3.731251849269762*^9, 
   3.731251894192317*^9}, {3.73125517484554*^9, 
   3.731255180522105*^9}},ExpressionUUID->"47477dc6-f412-4545-9071-\
bfd94b69912f"],

Cell["Pauli Matrices", "Text",
 CellChangeTimes->{{3.7312552586003428`*^9, 3.731255265476433*^9}, {
  3.731255298881234*^9, 
  3.731255301366708*^9}},ExpressionUUID->"573b671b-10a9-4361-840c-\
1e433d351c3b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"sx", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"sy", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "\[ImaginaryI]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[ImaginaryI]", ",", "0"}], "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"sz", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"si", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sall", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"si", ",", "sx", ",", "sy", ",", "sz"}], "}"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.731255215032361*^9, 3.731255295818671*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"3721abca-b5fe-43d6-9405-bf3e2d3a608b"],

Cell["partial trace over sub-system B", "Text",
 CellChangeTimes->{{3.7312552586003428`*^9, 3.731255265476433*^9}, 
   3.7583971717871227`*^9, 
   3.7586387084865503`*^9},ExpressionUUID->"0706aab8-3f52-4174-8395-\
e102001f17e3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"partialTrace\[Sigma]", "[", 
   RowBox[{"mat_", ",", "d_"}], "]"}], ":=", 
  RowBox[{"Map", "[", 
   RowBox[{"Tr", ",", 
    RowBox[{"Partition", "[", 
     RowBox[{"mat", ",", 
      RowBox[{"{", 
       RowBox[{"d", ",", "d"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", "2", "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.731255215032361*^9, 3.731255268534089*^9}, {
  3.758913370213725*^9, 3.758913371701662*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"2ade19d6-ba23-435a-8f2b-c821dfe538ad"],

Cell["The average error process between two gate-sets", "Text",
 CellChangeTimes->{{3.7312552586003428`*^9, 3.731255265476433*^9}, {
  3.731255331410983*^9, 3.731255336771806*^9}, {3.757707992280622*^9, 
  3.7577080011907063`*^9}, {3.758638672267179*^9, 
  3.758638706124386*^9}},ExpressionUUID->"21447232-4d36-465a-8278-\
75ba868c9495"],

Cell[BoxData[
 RowBox[{
  RowBox[{"AverageError", "[", 
   RowBox[{"mats1_", ",", "mats2_"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "/", 
     RowBox[{"Length", "[", "mats1", "]"}]}], ")"}], " ", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"jj", "=", "1"}], 
     RowBox[{"Length", "[", "mats1", "]"}]], 
    RowBox[{
     RowBox[{"mats1", "[", 
      RowBox[{"[", "jj", "]"}], "]"}], ".", 
     RowBox[{"ConjugateTranspose", "[", 
      RowBox[{"mats2", "[", 
       RowBox[{"[", "jj", "]"}], "]"}], "]"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.731255215032361*^9, 3.731255268534089*^9}, {
  3.731255326562708*^9, 3.7312553409865627`*^9}, {3.757708010703266*^9, 
  3.757708023356511*^9}, {3.758397195195427*^9, 3.758397213105901*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"1a8782e4-6d11-4893-ac3c-194c6ceb55b8"],

Cell["Fidelity of entanglement (assuming a logical qubit)", "Text",
 CellChangeTimes->{{3.7312552586003428`*^9, 3.731255265476433*^9}, {
  3.731255331410983*^9, 3.731255336771806*^9}, {3.757707992280622*^9, 
  3.7577080011907063`*^9}},ExpressionUUID->"cc138ddc-4866-43f8-9c57-\
2ba5c9cfc228"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Fe", "[", 
   RowBox[{"mats1_", ",", "mats2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "/", "4"}], ")"}], " ", 
   RowBox[{"Tr", "[", 
    RowBox[{"AverageError", "[", 
     RowBox[{"mats1", ",", "mats2"}], "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.731255215032361*^9, 3.731255268534089*^9}, {
  3.731255326562708*^9, 3.7312553409865627`*^9}, {3.757708010703266*^9, 
  3.757708023356511*^9}, {3.758397226675108*^9, 3.758397238864894*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"4d3944ef-164d-41c1-99a1-05f03fb15ad1"],

Cell["\<\
Fidelity of entanglement approximate using the Fourier spectrum\
\>", "Text",
 CellChangeTimes->{{3.7312552586003428`*^9, 3.731255265476433*^9}, {
  3.731255331410983*^9, 3.731255336771806*^9}, {3.757707992280622*^9, 
  3.7577080011907063`*^9}, {3.758397110402755*^9, 
  3.758397162115448*^9}},ExpressionUUID->"58fa7aa9-68d5-416c-b34d-\
dc84c5c824aa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FeSpec", "[", 
   RowBox[{"t_", ",", "p_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "/", "4"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"t", "+", 
     RowBox[{"3", " ", "p"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.731255215032361*^9, 3.731255268534089*^9}, {
  3.731255326562708*^9, 3.7312553409865627`*^9}, {3.757708010703266*^9, 
  3.757708023356511*^9}, {3.758397126509048*^9, 3.758397149505356*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"3aab5f01-04cc-4b3c-9587-5743a84750d4"],

Cell["Convert all matrices according to a gauge transformation", "Text",
 CellChangeTimes->{{3.7312552586003428`*^9, 3.731255265476433*^9}, {
  3.731255331410983*^9, 3.731255336771806*^9}, {3.731255377093679*^9, 
  3.731255408993597*^9}, {3.7577916657158127`*^9, 
  3.757791674991025*^9}},ExpressionUUID->"85e4f388-029c-4300-845a-\
fbff1690189b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GaugeTransform", "[", 
   RowBox[{"\[Phi]s_", ",", "Gauge_"}], "]"}], ":=", " ", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"f", "=", "\[Phi]s"}], ",", 
      RowBox[{"g", "=", "Gauge"}], ",", "gi", ",", "ii", ",", "out"}], "}"}], 
    ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"out", "=", "f"}], ";", "\[IndentingNewLine]", 
     RowBox[{"gi", " ", "=", 
      RowBox[{"Inverse", "[", "g", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"ii", "=", "1"}], ",", 
       RowBox[{"ii", "\[LessEqual]", " ", 
        RowBox[{"Length", "[", "out", "]"}]}], ",", 
       RowBox[{"ii", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"out", "[", 
          RowBox[{"[", "ii", "]"}], "]"}], "=", 
         RowBox[{"gi", ".", 
          RowBox[{"out", "[", 
           RowBox[{"[", "ii", "]"}], "]"}], ".", "g"}]}], ";"}]}], 
      "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", "out"}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.757791677642502*^9, 3.757791803520144*^9}, {
  3.757793745647958*^9, 3.757793747466099*^9}, {3.758396909204907*^9, 
  3.758396912891109*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"d55f12cf-73c0-45e9-9dd5-bebe78e97323"],

Cell["Conversion from unitary matrix to process map", "Text",
 CellChangeTimes->{{3.7312552586003428`*^9, 3.731255265476433*^9}, {
  3.731255331410983*^9, 3.731255336771806*^9}, {3.731255377093679*^9, 
  3.731255408993597*^9}},ExpressionUUID->"af34b50c-f87a-4a40-8364-\
208d9233632b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"UnitaryToProcess", "[", "Uin_", "]"}], ":=", " ", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"U", "=", "Uin"}], ",", "ii", ",", "jj"}], "}"}], ",", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Re", "[", 
       RowBox[{
        RowBox[{"Tr", "[", 
         RowBox[{
          RowBox[{"sall", "[", 
           RowBox[{"[", "ii", "]"}], "]"}], ".", "U", ".", 
          RowBox[{"sall", "[", 
           RowBox[{"[", "jj", "]"}], "]"}], ".", 
          RowBox[{"ConjugateTranspose", "[", "U", "]"}]}], "]"}], "/", "2"}], 
       "]"}], "\[IndentingNewLine]", ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "1", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"jj", ",", "1", ",", "4"}], "}"}]}], "]"}]}], "]"}]}]], "Input",\

 CellLabel->"In[11]:=",ExpressionUUID->"c61b757e-9da8-44fa-a00d-1117d44f69c4"],

Cell["Choi eigenvalues of a set of processes, test for CP", "Text",
 CellChangeTimes->{{3.7312552586003428`*^9, 3.731255265476433*^9}, {
  3.731255331410983*^9, 3.731255336771806*^9}, {3.731256866301695*^9, 
  3.7312568798877163`*^9}, {3.731257185255207*^9, 
  3.731257188292391*^9}},ExpressionUUID->"9c685a88-ba6d-4823-8f6d-\
06c480c623b1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ProcessToChoi", "[", "\[Phi]_", "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "/", "4"}], ")"}], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"ii", "=", "1"}], "4"], " ", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"jj", "=", "1"}], "4"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Phi]", "[", 
        RowBox[{"[", 
         RowBox[{"ii", ",", "jj"}], "]"}], "]"}], " ", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{"sall", "[", 
           RowBox[{"[", "ii", "]"}], "]"}], "]"}], ",", 
         RowBox[{"sall", "[", 
          RowBox[{"[", "jj", "]"}], "]"}]}], "]"}]}], 
      ")"}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ProcessesChoiSpectra", "[", "\[Phi]s_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Eigenvalues", "[", 
     RowBox[{"ProcessToChoi", "[", 
      RowBox[{"\[Phi]s", "[", 
       RowBox[{"[", "kk", "]"}], "]"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"kk", ",", 
      RowBox[{
       RowBox[{"Dimensions", "[", "\[Phi]s", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.731255215032361*^9, 3.731255268534089*^9}, {
  3.731255326562708*^9, 3.7312553409865627`*^9}, {3.7312568880347137`*^9, 
  3.7312568883656816`*^9}, {3.731256966899968*^9, 3.731257271200364*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"7587a32f-3f13-448b-89f2-f7e16fdb71a3"],

Cell["\<\
Print functions for displaying processes in the group and Fourier spaces\
\>", "Text",
 CellChangeTimes->{{3.7312552586003428`*^9, 3.731255265476433*^9}, {
  3.731255331410983*^9, 3.731255336771806*^9}, {3.731255377093679*^9, 
  3.731255408993597*^9}, {3.73125544487834*^9, 
  3.731255471521474*^9}},ExpressionUUID->"c29ac847-f78a-4e20-97aa-\
171650de4d10"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"PrintProcesses", "[", "\[Phi]s_", "]"}], ":=", 
   RowBox[{"MatrixForm", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"MatrixForm", "[", 
       RowBox[{
        RowBox[{"ArrayReshape", "[", 
         RowBox[{"\[Phi]s", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Dimensions", "[", "\[Phi]s", "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "/", "4"}], ",", "4", ",", 
            RowBox[{
             RowBox[{"Dimensions", "[", "\[Phi]s", "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{"Dimensions", "[", "\[Phi]s", "]"}], "[", 
             RowBox[{"[", "3", "]"}], "]"}]}], "}"}]}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"ii", ",", "jj"}], "]"}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Dimensions", "[", "\[Phi]s", "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "/", "4"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"jj", ",", "4"}], "}"}]}], "]"}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PrintFourier", "[", "tilde\[Phi]s_", "]"}], " ", ":=", " ", 
  RowBox[{"MatrixForm", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"MatrixForm", "[", 
      RowBox[{"tilde\[Phi]s", "[", 
       RowBox[{"[", "ii", "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", 
       RowBox[{"Length", "[", "tilde\[Phi]s", "]"}]}], "}"}]}], "]"}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{
  3.731255474914968*^9, {3.7312555818521767`*^9, 3.731255603191334*^9}, {
   3.742916438498028*^9, 3.742916451469599*^9}, {3.7577080784481697`*^9, 
   3.75770808780511*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"5a195b5f-45f3-4032-8c83-4283f5686f4d"]
}, Closed]],

Cell[CellGroupData[{

Cell["Clifford Representations", "Section",
 CellChangeTimes->{{3.731177930649106*^9, 3.731177941283701*^9}, {
  3.731251584055376*^9, 
  3.731251591093184*^9}},ExpressionUUID->"cc3e6c8d-3e9e-427c-b765-\
5e4e648a6d3b"],

Cell["\<\
We generate representations from x and y pi/2 rotations, constructing the \
irreps of the 1D Clifford groups (24 and 48 elements) and the representation \
in the computational basis. \
\>", "Text",
 CellChangeTimes->{{3.731177943748006*^9, 3.731178019396277*^9}, {
  3.731178763923974*^9, 3.731178793309578*^9}, {3.731251597287177*^9, 
  3.731251649209218*^9}, {3.757707062951789*^9, 
  3.757707077703231*^9}},ExpressionUUID->"bfc1c9de-6275-4c53-897b-\
699fadccfc32"],

Cell[CellGroupData[{

Cell["Irrep generators of the 1D Clifford Group", "Subsection",
 CellChangeTimes->{{3.731178119626499*^9, 3.731178721979293*^9}, {
  3.7311790676121407`*^9, 3.731179089541623*^9}, {3.7311791264317083`*^9, 
  3.731179181823535*^9}, {3.731251432057317*^9, 3.731251435350101*^9}, {
  3.73125150706385*^9, 3.7312515771607533`*^9}, {3.731251730650469*^9, 
  3.7312517515105257`*^9}, {3.757707100893705*^9, 
  3.757707104821328*^9}},ExpressionUUID->"d184f310-947a-40e7-86ec-\
186fa9a64a58"],

Cell[CellGroupData[{

Cell["Identity Irrep, \[Sigma]I", "Subsubsection",
 CellChangeTimes->{{3.731178119626499*^9, 3.731178721979293*^9}, {
  3.7311790676121407`*^9, 3.731179089541623*^9}, {3.7311791264317083`*^9, 
  3.731179181823535*^9}, {3.731251432057317*^9, 3.731251435350101*^9}, {
  3.73125150706385*^9, 3.7312515771607533`*^9}, {3.731251757199028*^9, 
  3.7312517907218227`*^9}, {3.7312557708610983`*^9, 
  3.731255772724115*^9}},ExpressionUUID->"187c4c3f-15e6-4519-8e00-\
4963eee65068"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"xpi2\[Sigma]I", " ", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"1", ",", 
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", "1", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<X pi/2\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"xpi2\[Sigma]I", "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ypi2\[Sigma]I", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"1", ",", 
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", "1", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<Y pi/2\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"ypi2\[Sigma]I", "//", 
  "MatrixForm"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.731178119626499*^9, 3.731178721979293*^9}, {
  3.7311790676121407`*^9, 3.731179089541623*^9}, {3.7311791264317083`*^9, 
  3.731179181823535*^9}, {3.731251432057317*^9, 3.731251435350101*^9}, {
  3.73125150706385*^9, 3.7312515771607533`*^9}, {3.731251757199028*^9, 
  3.731251765799673*^9}, {3.731251796106436*^9, 3.7312518313629503`*^9}, {
  3.731255521023786*^9, 3.73125554305906*^9}, {3.73125561588354*^9, 
  3.731255668327601*^9}, {3.757707116715397*^9, 3.757707128839113*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"d3c24af0-42d0-480e-9f3e-f2426722abd7"],

Cell[BoxData["\<\"X pi/2\"\>"], "Print",
 CellChangeTimes->{{3.7312556549723797`*^9, 3.731255669076336*^9}, 
   3.7312603003982677`*^9, 3.731265074843029*^9, 3.742914501067356*^9, 
   3.74819732121988*^9, 3.757707201809285*^9, 3.7577888222946177`*^9, 
   3.757866983600502*^9, 3.7583814855628157`*^9, 3.7584751935294743`*^9, 
   3.7584754632177134`*^9, 3.7585020610966043`*^9, 3.7585020979346523`*^9, 
   3.758913285944335*^9, 3.758913349751678*^9, 3.758913406116743*^9, 
   3.761581910710737*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"279ad3eb-d9ab-47be-a290-a6ef2f8c6d8d"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.731255547766034*^9, 3.731255611746574*^9, {3.7312556549872503`*^9, 
   3.731255669092681*^9}, 3.7312603004587317`*^9, 3.73126507490355*^9, 
   3.742914501082644*^9, 3.7481973212334137`*^9, 3.7577072018707457`*^9, 
   3.757788822314761*^9, 3.7578669836334248`*^9, 3.7583814855794888`*^9, 
   3.758475193572859*^9, 3.75847546326457*^9, 3.75850206114279*^9, 
   3.758502097968582*^9, 3.758913286000437*^9, 3.758913349774852*^9, 
   3.758913406196602*^9, 3.761581910745772*^9},
 CellLabel->
  "Out[18]//MatrixForm=",ExpressionUUID->"d5ea5b4c-4ddd-4935-97c0-\
e75fb007327a"],

Cell[BoxData["\<\"Y pi/2\"\>"], "Print",
 CellChangeTimes->{{3.7312556549723797`*^9, 3.731255669076336*^9}, 
   3.7312603003982677`*^9, 3.731265074843029*^9, 3.742914501067356*^9, 
   3.74819732121988*^9, 3.757707201809285*^9, 3.7577888222946177`*^9, 
   3.757866983600502*^9, 3.7583814855628157`*^9, 3.7584751935294743`*^9, 
   3.7584754632177134`*^9, 3.7585020610966043`*^9, 3.7585020979346523`*^9, 
   3.758913285944335*^9, 3.758913349751678*^9, 3.758913406116743*^9, 
   3.761581910767242*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"33c7933b-ecaa-4f4c-bba3-7c04f2590a6f"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.731255547766034*^9, 3.731255611746574*^9, {3.7312556549872503`*^9, 
   3.731255669092681*^9}, 3.7312603004587317`*^9, 3.73126507490355*^9, 
   3.742914501082644*^9, 3.7481973212334137`*^9, 3.7577072018707457`*^9, 
   3.757788822314761*^9, 3.7578669836334248`*^9, 3.7583814855794888`*^9, 
   3.758475193572859*^9, 3.75847546326457*^9, 3.75850206114279*^9, 
   3.758502097968582*^9, 3.758913286000437*^9, 3.758913349774852*^9, 
   3.758913406196602*^9, 3.761581910787669*^9},
 CellLabel->
  "Out[21]//MatrixForm=",ExpressionUUID->"76de75a1-0e4c-4374-bd4d-\
94d72699a693"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Parity irrep, \[Sigma]p", "Subsubsection",
 CellChangeTimes->{{3.731178119626499*^9, 3.731178721979293*^9}, {
  3.7311790676121407`*^9, 3.731179089541623*^9}, {3.7311791264317083`*^9, 
  3.731179181823535*^9}, {3.731251432057317*^9, 3.731251435350101*^9}, {
  3.73125150706385*^9, 3.7312515771607533`*^9}, {3.731251757199028*^9, 
  3.731251765799673*^9}, {3.731251796106436*^9, 3.7312518313629503`*^9}, {
  3.731255521023786*^9, 3.731255524571743*^9}, {3.731255679463575*^9, 
  3.7312556972822313`*^9}, {3.731255765562855*^9, 
  3.731255767640059*^9}},ExpressionUUID->"64102d97-fccf-4b05-b1cb-\
c366ef8b980e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"xpi2\[Sigma]p", " ", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", 
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", "1", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<X pi/2\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"xpi2\[Sigma]p", "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ypi2\[Sigma]p", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", 
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", "1", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<Y pi/2\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"ypi2\[Sigma]p", "//", 
  "MatrixForm"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.731178119626499*^9, 3.731178721979293*^9}, {
  3.7311790676121407`*^9, 3.731179089541623*^9}, {3.7311791264317083`*^9, 
  3.731179181823535*^9}, {3.731251432057317*^9, 3.731251435350101*^9}, {
  3.73125150706385*^9, 3.7312515771607533`*^9}, {3.731251757199028*^9, 
  3.731251765799673*^9}, {3.731251796106436*^9, 3.7312518313629503`*^9}, {
  3.731255521023786*^9, 3.731255524571743*^9}, {3.731255679463575*^9, 
  3.731255724561391*^9}, {3.757707210234687*^9, 3.757707219519168*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"4b20a8dd-0c74-4fcd-911d-77f152e28201"],

Cell[BoxData["\<\"X pi/2\"\>"], "Print",
 CellChangeTimes->{3.731255726408926*^9, 3.731260300590217*^9, 
  3.731265075031447*^9, 3.7429145011878757`*^9, 3.748197321322817*^9, 
  3.757707220146289*^9, 3.757788822680593*^9, 3.757866983864853*^9, 
  3.758381485665807*^9, 3.7584751936473017`*^9, 3.75847546332798*^9, 
  3.75850206119162*^9, 3.758502098021226*^9, 3.758913286061257*^9, 
  3.758913349850121*^9, 3.758913406273754*^9, 3.761581910952737*^9},
 CellLabel->
  "During evaluation of \
In[22]:=",ExpressionUUID->"792fa6f2-43af-45fe-9281-e495c7483245"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", "1"}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.731255726423402*^9, 3.7312603006106853`*^9, 
  3.7312650750514793`*^9, 3.742914501206182*^9, 3.748197321348201*^9, 
  3.757707220162345*^9, 3.7577888226977043`*^9, 3.757866983878539*^9, 
  3.758381485692368*^9, 3.7584751936812353`*^9, 3.758475463343534*^9, 
  3.75850206120592*^9, 3.758502098035501*^9, 3.758913286075512*^9, 
  3.758913349872903*^9, 3.758913406295218*^9, 3.761581910966806*^9},
 CellLabel->
  "Out[24]//MatrixForm=",ExpressionUUID->"37796db6-a4ef-4d94-a24b-\
6d4cd123b9f7"],

Cell[BoxData["\<\"Y pi/2\"\>"], "Print",
 CellChangeTimes->{3.731255726408926*^9, 3.731260300590217*^9, 
  3.731265075031447*^9, 3.7429145011878757`*^9, 3.748197321322817*^9, 
  3.757707220146289*^9, 3.757788822680593*^9, 3.757866983864853*^9, 
  3.758381485665807*^9, 3.7584751936473017`*^9, 3.75847546332798*^9, 
  3.75850206119162*^9, 3.758502098021226*^9, 3.758913286061257*^9, 
  3.758913349850121*^9, 3.758913406273754*^9, 3.7615819109755507`*^9},
 CellLabel->
  "During evaluation of \
In[22]:=",ExpressionUUID->"14292c68-b69c-4807-a9ed-4ef217a5052e"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", "1"}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.731255726423402*^9, 3.7312603006106853`*^9, 
  3.7312650750514793`*^9, 3.742914501206182*^9, 3.748197321348201*^9, 
  3.757707220162345*^9, 3.7577888226977043`*^9, 3.757866983878539*^9, 
  3.758381485692368*^9, 3.7584751936812353`*^9, 3.758475463343534*^9, 
  3.75850206120592*^9, 3.758502098035501*^9, 3.758913286075512*^9, 
  3.758913349872903*^9, 3.758913406295218*^9, 3.761581910984083*^9},
 CellLabel->
  "Out[27]//MatrixForm=",ExpressionUUID->"56040ee6-295b-4630-a9b2-\
62b36ce8f91d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["2D irrep of S3, \[Sigma]2", "Subsubsection",
 CellChangeTimes->{{3.731178119626499*^9, 3.731178721979293*^9}, {
  3.7311790676121407`*^9, 3.731179089541623*^9}, {3.7311791264317083`*^9, 
  3.731179181823535*^9}, {3.731251432057317*^9, 3.731251435350101*^9}, {
  3.73125150706385*^9, 3.7312515771607533`*^9}, {3.731251757199028*^9, 
  3.731251765799673*^9}, {3.731251796106436*^9, 3.7312518313629503`*^9}, {
  3.731255521023786*^9, 3.731255524571743*^9}, {3.731255679463575*^9, 
  3.731255760406241*^9}},ExpressionUUID->"f9b56a22-2a77-47aa-9f2b-\
f736225da6a9"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"xpi2\[Sigma]2", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], ",", 
       RowBox[{
        RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}], ",", 
       RowBox[{"1", "/", "2"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<X pi/2\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"xpi2\[Sigma]2", "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ypi2\[Sigma]2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Sqrt", "[", "3", "]"}]}], "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Sqrt", "[", "3", "]"}]}], "/", "2"}], ",", 
       RowBox[{"1", "/", "2"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<Y pi/2\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"ypi2\[Sigma]2", "//", 
  "MatrixForm"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.731178119626499*^9, 3.731178721979293*^9}, {
  3.7311790676121407`*^9, 3.731179089541623*^9}, {3.7311791264317083`*^9, 
  3.731179181823535*^9}, {3.731251432057317*^9, 3.731251435350101*^9}, {
  3.73125150706385*^9, 3.7312515771607533`*^9}, {3.731251757199028*^9, 
  3.731251765799673*^9}, {3.731251796106436*^9, 3.7312518313629503`*^9}, {
  3.731255521023786*^9, 3.731255524571743*^9}, {3.731255679463575*^9, 
  3.73125574163772*^9}, {3.7312557773359957`*^9, 3.7312557815160923`*^9}, {
  3.731255846485944*^9, 3.731255876558319*^9}, {3.757707232350972*^9, 
  3.757707238655101*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"b98d27f1-d61a-46c7-ad16-e92d30b27331"],

Cell[BoxData["\<\"X pi/2\"\>"], "Print",
 CellChangeTimes->{3.73125587858484*^9, 3.731260300737648*^9, 
  3.731265075184286*^9, 3.742914501321047*^9, 3.748197321468717*^9, 
  3.757707239574461*^9, 3.7577888227879057`*^9, 3.757866983935093*^9, 
  3.7583814857490883`*^9, 3.75847519375725*^9, 3.758475463410411*^9, 
  3.758502061260488*^9, 3.758502098083859*^9, 3.7589132861455*^9, 
  3.758913349951461*^9, 3.7589134063946733`*^9, 3.761581911045863*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"e8b268c1-e577-403f-ba6a-fcf3f9ca70a2"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox["1", "2"]}], 
      FractionBox[
       SqrtBox["3"], "2"]},
     {
      FractionBox[
       SqrtBox["3"], "2"], 
      FractionBox["1", "2"]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.731255878598757*^9, 3.731260300755662*^9, 
  3.731265075205065*^9, 3.7429145013372803`*^9, 3.7481973214847403`*^9, 
  3.757707239592597*^9, 3.757788822818849*^9, 3.7578669839486647`*^9, 
  3.758381485763772*^9, 3.758475193771368*^9, 3.7584754634248333`*^9, 
  3.758502061276236*^9, 3.758502098097189*^9, 3.758913286163205*^9, 
  3.758913349978499*^9, 3.758913406436028*^9, 3.761581911080065*^9},
 CellLabel->
  "Out[30]//MatrixForm=",ExpressionUUID->"787e125a-6518-4c88-be41-\
4ffe7c7f2229"],

Cell[BoxData["\<\"Y pi/2\"\>"], "Print",
 CellChangeTimes->{3.73125587858484*^9, 3.731260300737648*^9, 
  3.731265075184286*^9, 3.742914501321047*^9, 3.748197321468717*^9, 
  3.757707239574461*^9, 3.7577888227879057`*^9, 3.757866983935093*^9, 
  3.7583814857490883`*^9, 3.75847519375725*^9, 3.758475463410411*^9, 
  3.758502061260488*^9, 3.758502098083859*^9, 3.7589132861455*^9, 
  3.758913349951461*^9, 3.7589134063946733`*^9, 3.7615819111015587`*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"0840439d-106b-47f7-a656-64d095c729b8"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox["1", "2"]}], 
      RowBox[{"-", 
       FractionBox[
        SqrtBox["3"], "2"]}]},
     {
      RowBox[{"-", 
       FractionBox[
        SqrtBox["3"], "2"]}], 
      FractionBox["1", "2"]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.731255878598757*^9, 3.731260300755662*^9, 
  3.731265075205065*^9, 3.7429145013372803`*^9, 3.7481973214847403`*^9, 
  3.757707239592597*^9, 3.757788822818849*^9, 3.7578669839486647`*^9, 
  3.758381485763772*^9, 3.758475193771368*^9, 3.7584754634248333`*^9, 
  3.758502061276236*^9, 3.758502098097189*^9, 3.758913286163205*^9, 
  3.758913349978499*^9, 3.758913406436028*^9, 3.761581911122142*^9},
 CellLabel->
  "Out[33]//MatrixForm=",ExpressionUUID->"bf2718e1-e0ec-4477-9eb1-\
a0dd6fb615b6"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["the first 3D irrep, \[Sigma]3", "Subsection",
 CellChangeTimes->{{3.731178119626499*^9, 3.731178721979293*^9}, {
  3.7311790676121407`*^9, 3.731179089541623*^9}, {3.7311791264317083`*^9, 
  3.731179181823535*^9}, {3.731251432057317*^9, 3.731251435350101*^9}, {
  3.73125150706385*^9, 3.7312515771607533`*^9}, {3.731251757199028*^9, 
  3.731251765799673*^9}, {3.731251796106436*^9, 3.7312518313629503`*^9}, {
  3.731255521023786*^9, 3.731255524571743*^9}, {3.731255679463575*^9, 
  3.73125574163772*^9}, {3.7312557773359957`*^9, 
  3.731255803266438*^9}},ExpressionUUID->"fa339a0a-b9a8-4723-96fe-\
1cbdb3910a49"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"xpi2\[Sigma]3", " ", "=", "  ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<X pi/2\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"xpi2\[Sigma]3", "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ypi2\[Sigma]3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<Y pi/2\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"ypi2\[Sigma]3", "//", 
  "MatrixForm"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.731178119626499*^9, 3.731178721979293*^9}, {
  3.7311790676121407`*^9, 3.731179089541623*^9}, {3.7311791264317083`*^9, 
  3.731179181823535*^9}, {3.731251432057317*^9, 3.731251435350101*^9}, {
  3.73125150706385*^9, 3.7312515771607533`*^9}, {3.731251757199028*^9, 
  3.731251765799673*^9}, {3.731251796106436*^9, 3.7312518313629503`*^9}, {
  3.731255521023786*^9, 3.731255524571743*^9}, {3.731255679463575*^9, 
  3.73125574163772*^9}, {3.7312557773359957`*^9, 3.73125580833609*^9}, {
  3.731255905534707*^9, 3.731255935978156*^9}, {3.757707248303184*^9, 
  3.757707254303196*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"5c5a3a3c-d89f-425a-97b3-3d87320a3ed3"],

Cell[BoxData["\<\"X pi/2\"\>"], "Print",
 CellChangeTimes->{3.731255941421205*^9, 3.731260300885167*^9, 
  3.731265075411746*^9, 3.742914501453712*^9, 3.748197321588408*^9, 
  3.757707254849893*^9, 3.757788822905024*^9, 3.75786698401682*^9, 
  3.75838148581562*^9, 3.758475193847569*^9, 3.7584754634788*^9, 
  3.75850206132097*^9, 3.7585020981544237`*^9, 3.758913286227613*^9, 
  3.7589133500497293`*^9, 3.758913406528162*^9, 3.761581911197155*^9},
 CellLabel->
  "During evaluation of \
In[34]:=",ExpressionUUID->"bf44ee6b-5885-4034-aa4e-5355a232bdf0"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", "1"}], "0", "0"},
     {"0", "0", 
      RowBox[{"-", "1"}]},
     {"0", "1", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.731255941433917*^9, 3.73126030090281*^9, 
  3.731265075430294*^9, 3.742914501471245*^9, 3.748197321605296*^9, 
  3.757707254865621*^9, 3.757788822921887*^9, 3.757866984031164*^9, 
  3.7583814858303337`*^9, 3.758475193862302*^9, 3.7584754634935627`*^9, 
  3.758502061335216*^9, 3.758502098187572*^9, 3.758913286242032*^9, 
  3.758913350077989*^9, 3.758913406559565*^9, 3.761581911232387*^9},
 CellLabel->
  "Out[36]//MatrixForm=",ExpressionUUID->"ca135022-e49a-4873-afd0-\
a135e0049db9"],

Cell[BoxData["\<\"Y pi/2\"\>"], "Print",
 CellChangeTimes->{3.731255941421205*^9, 3.731260300885167*^9, 
  3.731265075411746*^9, 3.742914501453712*^9, 3.748197321588408*^9, 
  3.757707254849893*^9, 3.757788822905024*^9, 3.75786698401682*^9, 
  3.75838148581562*^9, 3.758475193847569*^9, 3.7584754634788*^9, 
  3.75850206132097*^9, 3.7585020981544237`*^9, 3.758913286227613*^9, 
  3.7589133500497293`*^9, 3.758913406528162*^9, 3.761581911253628*^9},
 CellLabel->
  "During evaluation of \
In[34]:=",ExpressionUUID->"b0ea910d-5226-454f-b30b-ebe04336246e"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "1"},
     {"0", 
      RowBox[{"-", "1"}], "0"},
     {
      RowBox[{"-", "1"}], "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.731255941433917*^9, 3.73126030090281*^9, 
  3.731265075430294*^9, 3.742914501471245*^9, 3.748197321605296*^9, 
  3.757707254865621*^9, 3.757788822921887*^9, 3.757866984031164*^9, 
  3.7583814858303337`*^9, 3.758475193862302*^9, 3.7584754634935627`*^9, 
  3.758502061335216*^9, 3.758502098187572*^9, 3.758913286242032*^9, 
  3.758913350077989*^9, 3.758913406559565*^9, 3.761581911274939*^9},
 CellLabel->
  "Out[39]//MatrixForm=",ExpressionUUID->"544a1eab-8511-4022-aaa3-\
a8fb67b048f4"]
}, Open  ]],

Cell[CellGroupData[{

Cell["the Pauli irrep, \[Sigma]P", "Subsubsection",
 CellChangeTimes->{{3.731178119626499*^9, 3.731178721979293*^9}, {
  3.7311790676121407`*^9, 3.731179089541623*^9}, {3.7311791264317083`*^9, 
  3.731179181823535*^9}, {3.731251432057317*^9, 3.731251435350101*^9}, {
  3.73125150706385*^9, 3.7312515771607533`*^9}, {3.731251757199028*^9, 
  3.731251765799673*^9}, {3.731251796106436*^9, 3.7312518313629503`*^9}, {
  3.731255521023786*^9, 3.731255524571743*^9}, {3.731255679463575*^9, 
  3.73125574163772*^9}, {3.7312557773359957`*^9, 
  3.731255826502193*^9}},ExpressionUUID->"d755dec4-8e9f-4ae0-b126-\
6681d9c5b8ed"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"xpi2\[Sigma]P", " ", "=", "  ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<X pi/2\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"xpi2\[Sigma]P", "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ypi2\[Sigma]P", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<Y pi/2\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"ypi2\[Sigma]P", "//", 
  "MatrixForm"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.731178119626499*^9, 3.731178721979293*^9}, {
  3.7311790676121407`*^9, 3.731179089541623*^9}, {3.7311791264317083`*^9, 
  3.731179181823535*^9}, {3.731251432057317*^9, 3.731251435350101*^9}, {
  3.73125150706385*^9, 3.7312515771607533`*^9}, {3.731251757199028*^9, 
  3.731251765799673*^9}, {3.731251796106436*^9, 3.7312518313629503`*^9}, {
  3.731255521023786*^9, 3.731255524571743*^9}, {3.731255679463575*^9, 
  3.73125574163772*^9}, {3.7312557773359957`*^9, 3.73125583841721*^9}, {
  3.7312559546464243`*^9, 3.73125598389017*^9}, {3.757707261418557*^9, 
  3.7577072681897984`*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"08f2a281-eb66-4721-a5dc-6c8497562d00"],

Cell[BoxData["\<\"X pi/2\"\>"], "Print",
 CellChangeTimes->{3.731255984600811*^9, 3.731260301121298*^9, 
  3.73126507554883*^9, 3.742914501589982*^9, 3.748197321707118*^9, 
  3.757707268812307*^9, 3.7577888230040293`*^9, 3.757866984101862*^9, 
  3.75838148588177*^9, 3.758475193923353*^9, 3.7584754635419483`*^9, 
  3.758502061392488*^9, 3.7585020982522163`*^9, 3.7589132863111973`*^9, 
  3.758913350146254*^9, 3.758913407143683*^9, 3.761581911348773*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"3322b15e-a72f-4581-bb52-9a385e906443"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0"},
     {"0", "0", 
      RowBox[{"-", "1"}]},
     {"0", "1", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.731255984617242*^9, 3.7312603011413927`*^9, 
  3.731265075566574*^9, 3.742914501615962*^9, 3.748197321722547*^9, 
  3.7577072688447227`*^9, 3.757788823040057*^9, 3.757866984116704*^9, 
  3.7583814859001503`*^9, 3.7584751939368362`*^9, 3.7584754635565233`*^9, 
  3.7585020614101763`*^9, 3.758502098272325*^9, 3.7589132863286953`*^9, 
  3.7589133501685534`*^9, 3.7589134071594*^9, 3.761581911384302*^9},
 CellLabel->
  "Out[42]//MatrixForm=",ExpressionUUID->"b8f4aefc-b1f6-4c18-b808-\
395f372c3ed2"],

Cell[BoxData["\<\"Y pi/2\"\>"], "Print",
 CellChangeTimes->{3.731255984600811*^9, 3.731260301121298*^9, 
  3.73126507554883*^9, 3.742914501589982*^9, 3.748197321707118*^9, 
  3.757707268812307*^9, 3.7577888230040293`*^9, 3.757866984101862*^9, 
  3.75838148588177*^9, 3.758475193923353*^9, 3.7584754635419483`*^9, 
  3.758502061392488*^9, 3.7585020982522163`*^9, 3.7589132863111973`*^9, 
  3.758913350146254*^9, 3.758913407143683*^9, 3.761581911406145*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"8d5f4a8b-b261-41ac-abac-cf7311b39c1a"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "1"},
     {"0", "1", "0"},
     {
      RowBox[{"-", "1"}], "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.731255984617242*^9, 3.7312603011413927`*^9, 
  3.731265075566574*^9, 3.742914501615962*^9, 3.748197321722547*^9, 
  3.7577072688447227`*^9, 3.757788823040057*^9, 3.757866984116704*^9, 
  3.7583814859001503`*^9, 3.7584751939368362`*^9, 3.7584754635565233`*^9, 
  3.7585020614101763`*^9, 3.758502098272325*^9, 3.7589132863286953`*^9, 
  3.7589133501685534`*^9, 3.7589134071594*^9, 3.761581911428082*^9},
 CellLabel->
  "Out[45]//MatrixForm=",ExpressionUUID->"b8911eeb-099f-4417-936c-\
bc672a25df25"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["2D standard unitary irrep, \[Sigma]u", "Subsubsection",
 CellChangeTimes->{{3.731178119626499*^9, 3.731178721979293*^9}, {
  3.7311790676121407`*^9, 3.731179089541623*^9}, {3.7311791264317083`*^9, 
  3.731179181823535*^9}, {3.731251432057317*^9, 3.731251435350101*^9}, {
  3.73125150706385*^9, 3.7312515771607533`*^9}, {3.731251757199028*^9, 
  3.731251765799673*^9}, {3.731251796106436*^9, 3.7312518313629503`*^9}, {
  3.731255521023786*^9, 3.731255524571743*^9}, {3.731255679463575*^9, 
  3.731255760406241*^9}, {3.742917050702031*^9, 3.742917078182167*^9}, {
  3.7429172126870623`*^9, 
  3.742917214390936*^9}},ExpressionUUID->"6df76158-37cd-4811-89b1-\
86f7a8944209"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"xpi2\[Sigma]u", " ", "=", " ", 
   RowBox[{"MatrixExp", "[", 
    RowBox[{
     RowBox[{"-", "I"}], " ", 
     RowBox[{"(", 
      RowBox[{"Pi", "/", "2"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"sx", "/", "2"}], ")"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<X pi/2\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"xpi2\[Sigma]u", "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ypi2\[Sigma]u", "=", " ", 
   RowBox[{"MatrixExp", "[", 
    RowBox[{
     RowBox[{"-", "I"}], " ", 
     RowBox[{"(", 
      RowBox[{"Pi", "/", "2"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"sy", "/", "2"}], ")"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<Y pi/2\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"ypi2\[Sigma]u", "//", 
  "MatrixForm"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.731178119626499*^9, 3.731178721979293*^9}, {
  3.7311790676121407`*^9, 3.731179089541623*^9}, {3.7311791264317083`*^9, 
  3.731179181823535*^9}, {3.731251432057317*^9, 3.731251435350101*^9}, {
  3.73125150706385*^9, 3.7312515771607533`*^9}, {3.731251757199028*^9, 
  3.731251765799673*^9}, {3.731251796106436*^9, 3.7312518313629503`*^9}, {
  3.731255521023786*^9, 3.731255524571743*^9}, {3.731255679463575*^9, 
  3.73125574163772*^9}, {3.7312557773359957`*^9, 3.7312557815160923`*^9}, {
  3.731255846485944*^9, 3.731255876558319*^9}, {3.742916517364645*^9, 
  3.742916517879828*^9}, {3.7429170908112288`*^9, 3.742917125843532*^9}, {
  3.742917177236642*^9, 3.7429172174459476`*^9}, {3.757707276635901*^9, 
  3.757707283928831*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"62ce8b9c-c455-4486-80f6-310870341cfd"],

Cell[BoxData["\<\"X pi/2\"\>"], "Print",
 CellChangeTimes->{{3.757707284960441*^9, 3.757707299775638*^9}, 
   3.7577888231390877`*^9, 3.757866984219612*^9, 3.758381485976262*^9, 
   3.758475194613016*^9, 3.758475463620915*^9, 3.7585020614772882`*^9, 
   3.758502098848022*^9, 3.758913286394206*^9, 3.758913350251848*^9, 
   3.758913407454638*^9, 3.761581911518291*^9},
 CellLabel->
  "During evaluation of \
In[46]:=",ExpressionUUID->"a02fddab-02ba-45b0-bb75-e2e17606bc6c"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["1", 
       SqrtBox["2"]], 
      RowBox[{"-", 
       FractionBox["\[ImaginaryI]", 
        SqrtBox["2"]]}]},
     {
      RowBox[{"-", 
       FractionBox["\[ImaginaryI]", 
        SqrtBox["2"]]}], 
      FractionBox["1", 
       SqrtBox["2"]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.757707284978181*^9, 3.7577072997900352`*^9}, 
   3.7577888231545277`*^9, 3.7578669842518063`*^9, 3.758381485991417*^9, 
   3.758475194626853*^9, 3.758475463641087*^9, 3.758502061491028*^9, 
   3.7585020988657627`*^9, 3.758913286408874*^9, 3.758913350271365*^9, 
   3.758913407480331*^9, 3.761581911532858*^9},
 CellLabel->
  "Out[48]//MatrixForm=",ExpressionUUID->"9620cc25-722b-4587-9788-\
4da88e4a55d7"],

Cell[BoxData["\<\"Y pi/2\"\>"], "Print",
 CellChangeTimes->{{3.757707284960441*^9, 3.757707299775638*^9}, 
   3.7577888231390877`*^9, 3.757866984219612*^9, 3.758381485976262*^9, 
   3.758475194613016*^9, 3.758475463620915*^9, 3.7585020614772882`*^9, 
   3.758502098848022*^9, 3.758913286394206*^9, 3.758913350251848*^9, 
   3.758913407454638*^9, 3.761581911541189*^9},
 CellLabel->
  "During evaluation of \
In[46]:=",ExpressionUUID->"9378e899-60f5-43db-916f-9face12a2a7b"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["1", 
       SqrtBox["2"]], 
      RowBox[{"-", 
       FractionBox["1", 
        SqrtBox["2"]]}]},
     {
      FractionBox["1", 
       SqrtBox["2"]], 
      FractionBox["1", 
       SqrtBox["2"]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.757707284978181*^9, 3.7577072997900352`*^9}, 
   3.7577888231545277`*^9, 3.7578669842518063`*^9, 3.758381485991417*^9, 
   3.758475194626853*^9, 3.758475463641087*^9, 3.758502061491028*^9, 
   3.7585020988657627`*^9, 3.758913286408874*^9, 3.758913350271365*^9, 
   3.758913407480331*^9, 3.761581911549794*^9},
 CellLabel->
  "Out[51]//MatrixForm=",ExpressionUUID->"0faceb44-d8e1-4fb3-b17e-\
caa9adcbe74a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["2D negative unitary irrep, \[Sigma]n", "Subsubsection",
 CellChangeTimes->{{3.731178119626499*^9, 3.731178721979293*^9}, {
  3.7311790676121407`*^9, 3.731179089541623*^9}, {3.7311791264317083`*^9, 
  3.731179181823535*^9}, {3.731251432057317*^9, 3.731251435350101*^9}, {
  3.73125150706385*^9, 3.7312515771607533`*^9}, {3.731251757199028*^9, 
  3.731251765799673*^9}, {3.731251796106436*^9, 3.7312518313629503`*^9}, {
  3.731255521023786*^9, 3.731255524571743*^9}, {3.731255679463575*^9, 
  3.731255760406241*^9}, {3.742917050702031*^9, 3.742917078182167*^9}, {
  3.7429171941129827`*^9, 
  3.742917223916226*^9}},ExpressionUUID->"e3512935-6f4a-4b2f-a983-\
722e97c5f661"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"xpi2\[Sigma]n", " ", "=", " ", 
   RowBox[{"-", 
    RowBox[{"MatrixExp", "[", 
     RowBox[{
      RowBox[{"-", "I"}], " ", 
      RowBox[{"(", 
       RowBox[{"Pi", "/", "2"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"sx", "/", "2"}], ")"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<X pi/2\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"xpi2\[Sigma]n", "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ypi2\[Sigma]n", "=", " ", 
   RowBox[{"-", 
    RowBox[{"MatrixExp", "[", 
     RowBox[{
      RowBox[{"-", "I"}], " ", 
      RowBox[{"(", 
       RowBox[{"Pi", "/", "2"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"sy", "/", "2"}], ")"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<Y pi/2\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"ypi2\[Sigma]n", "//", 
  "MatrixForm"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.731178119626499*^9, 3.731178721979293*^9}, {
  3.7311790676121407`*^9, 3.731179089541623*^9}, {3.7311791264317083`*^9, 
  3.731179181823535*^9}, {3.731251432057317*^9, 3.731251435350101*^9}, {
  3.73125150706385*^9, 3.7312515771607533`*^9}, {3.731251757199028*^9, 
  3.731251765799673*^9}, {3.731251796106436*^9, 3.7312518313629503`*^9}, {
  3.731255521023786*^9, 3.731255524571743*^9}, {3.731255679463575*^9, 
  3.73125574163772*^9}, {3.7312557773359957`*^9, 3.7312557815160923`*^9}, {
  3.731255846485944*^9, 3.731255876558319*^9}, {3.742916517364645*^9, 
  3.742916517879828*^9}, {3.7429170908112288`*^9, 3.742917125843532*^9}, {
  3.742917226399021*^9, 3.7429172342834053`*^9}, {3.757707306301322*^9, 
  3.7577073124219027`*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"d4e0f282-09c4-4fff-b400-289cdcc2028a"],

Cell[BoxData["\<\"X pi/2\"\>"], "Print",
 CellChangeTimes->{3.7577073129978228`*^9, 3.757788823219154*^9, 
  3.7578669843498993`*^9, 3.7583814860518007`*^9, 3.7584751948237534`*^9, 
  3.758475463711729*^9, 3.758502062040156*^9, 3.758502099086698*^9, 
  3.7589132864774437`*^9, 3.7589133503500834`*^9, 3.758913407559325*^9, 
  3.7615819116137133`*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"3d2279f2-7c05-463a-ad7e-b8d019cbc127"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox["1", 
        SqrtBox["2"]]}], 
      FractionBox["\[ImaginaryI]", 
       SqrtBox["2"]]},
     {
      FractionBox["\[ImaginaryI]", 
       SqrtBox["2"]], 
      RowBox[{"-", 
       FractionBox["1", 
        SqrtBox["2"]]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.757707313010977*^9, 3.7577888232349453`*^9, 
  3.7578669843627653`*^9, 3.758381486068254*^9, 3.758475194836598*^9, 
  3.758475463727913*^9, 3.758502062054633*^9, 3.758502099105048*^9, 
  3.7589132864929132`*^9, 3.758913350373555*^9, 3.758913407574087*^9, 
  3.761581911638274*^9},
 CellLabel->
  "Out[54]//MatrixForm=",ExpressionUUID->"36deb2b3-5803-4f52-b367-\
98beecd9a237"],

Cell[BoxData["\<\"Y pi/2\"\>"], "Print",
 CellChangeTimes->{3.7577073129978228`*^9, 3.757788823219154*^9, 
  3.7578669843498993`*^9, 3.7583814860518007`*^9, 3.7584751948237534`*^9, 
  3.758475463711729*^9, 3.758502062040156*^9, 3.758502099086698*^9, 
  3.7589132864774437`*^9, 3.7589133503500834`*^9, 3.758913407559325*^9, 
  3.761581911647038*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"a10a0e98-94f2-4c10-bce0-340b4a6384b2"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox["1", 
        SqrtBox["2"]]}], 
      FractionBox["1", 
       SqrtBox["2"]]},
     {
      RowBox[{"-", 
       FractionBox["1", 
        SqrtBox["2"]]}], 
      RowBox[{"-", 
       FractionBox["1", 
        SqrtBox["2"]]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.757707313010977*^9, 3.7577888232349453`*^9, 
  3.7578669843627653`*^9, 3.758381486068254*^9, 3.758475194836598*^9, 
  3.758475463727913*^9, 3.758502062054633*^9, 3.758502099105048*^9, 
  3.7589132864929132`*^9, 3.758913350373555*^9, 3.758913407574087*^9, 
  3.76158191165589*^9},
 CellLabel->
  "Out[57]//MatrixForm=",ExpressionUUID->"46b8ece0-a120-4e67-9e2c-\
0580de0629da"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["the 4D irrep, \[Sigma]4", "Subsubsection",
 CellChangeTimes->{{3.731178119626499*^9, 3.731178721979293*^9}, {
  3.7311790676121407`*^9, 3.731179089541623*^9}, {3.7311791264317083`*^9, 
  3.731179181823535*^9}, {3.731251432057317*^9, 3.731251435350101*^9}, {
  3.73125150706385*^9, 3.7312515771607533`*^9}, {3.731251757199028*^9, 
  3.731251765799673*^9}, {3.731251796106436*^9, 3.7312518313629503`*^9}, {
  3.731255521023786*^9, 3.731255524571743*^9}, {3.731255679463575*^9, 
  3.73125574163772*^9}, {3.7312557773359957`*^9, 3.731255826502193*^9}, {
  3.7429172944679728`*^9, 
  3.74291729799692*^9}},ExpressionUUID->"bdd62aa8-7508-4164-bac6-\
28aa4b594670"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"xpi2\[Sigma]4", " ", "=", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{
       RowBox[{"MatrixExp", "[", 
        RowBox[{
         RowBox[{"-", "I"}], " ", 
         RowBox[{"(", 
          RowBox[{"Pi", "/", "2"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"sx", "/", "2"}], ")"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], ",", 
           RowBox[{
            RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}], ",", 
           RowBox[{"1", "/", "2"}]}], "}"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", "\"\<X pi/2\>\"", "]"}], "\[IndentingNewLine]", 
   RowBox[{"xpi2\[Sigma]4", "//", "MatrixForm"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ypi2\[Sigma]4", "=", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{
       RowBox[{"MatrixExp", "[", 
        RowBox[{
         RowBox[{"-", "I"}], " ", 
         RowBox[{"(", 
          RowBox[{"Pi", "/", "2"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"sy", "/", "2"}], ")"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], ",", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"Sqrt", "[", "3", "]"}]}], "/", "2"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"Sqrt", "[", "3", "]"}]}], "/", "2"}], ",", 
           RowBox[{"1", "/", "2"}]}], "}"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", "\"\<Y pi/2\>\"", "]"}], "\[IndentingNewLine]", 
   RowBox[{"ypi2\[Sigma]4", "//", "MatrixForm"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.731178119626499*^9, 3.731178721979293*^9}, {
   3.7311790676121407`*^9, 3.731179089541623*^9}, {3.7311791264317083`*^9, 
   3.731179181823535*^9}, {3.731251432057317*^9, 3.731251435350101*^9}, {
   3.73125150706385*^9, 3.7312515771607533`*^9}, {3.731251757199028*^9, 
   3.731251765799673*^9}, {3.731251796106436*^9, 3.7312518313629503`*^9}, {
   3.731255521023786*^9, 3.731255524571743*^9}, {3.731255679463575*^9, 
   3.73125574163772*^9}, {3.7312557773359957`*^9, 3.73125583841721*^9}, {
   3.7312559546464243`*^9, 3.73125598389017*^9}, 3.742917272381488*^9, {
   3.742917318639072*^9, 3.742917410736624*^9}, {3.742917512397604*^9, 
   3.742917515352582*^9}, {3.757707318898675*^9, 3.757707324270267*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"02871af3-df8e-466c-83c6-4b1390011261"],

Cell[BoxData["\<\"X pi/2\"\>"], "Print",
 CellChangeTimes->{3.757707324847342*^9, 3.757788823300207*^9, 
  3.757866984440157*^9, 3.758381486136086*^9, 3.758475194915728*^9, 
  3.758475464431615*^9, 3.758502062230132*^9, 3.758502099172985*^9, 
  3.758913286560606*^9, 3.7589133504559917`*^9, 3.758913407661613*^9, 
  3.761581911705098*^9},
 CellLabel->
  "During evaluation of \
In[58]:=",ExpressionUUID->"086c641f-d032-49ba-a5dc-5d95d91ff67c"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]]}], 
      FractionBox[
       SqrtBox[
        FractionBox["3", "2"]], "2"], 
      FractionBox["\[ImaginaryI]", 
       RowBox[{"2", " ", 
        SqrtBox["2"]}]], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
       SqrtBox[
        FractionBox["3", "2"]]}]},
     {
      FractionBox[
       SqrtBox[
        FractionBox["3", "2"]], "2"], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["2"]}]], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
       SqrtBox[
        FractionBox["3", "2"]]}], 
      RowBox[{"-", 
       FractionBox["\[ImaginaryI]", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]]}]},
     {
      FractionBox["\[ImaginaryI]", 
       RowBox[{"2", " ", 
        SqrtBox["2"]}]], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
       SqrtBox[
        FractionBox["3", "2"]]}], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]]}], 
      FractionBox[
       SqrtBox[
        FractionBox["3", "2"]], "2"]},
     {
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
       SqrtBox[
        FractionBox["3", "2"]]}], 
      RowBox[{"-", 
       FractionBox["\[ImaginaryI]", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]]}], 
      FractionBox[
       SqrtBox[
        FractionBox["3", "2"]], "2"], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["2"]}]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.757707324862599*^9, 3.7577888233191023`*^9, 
  3.757866984473948*^9, 3.758381486169339*^9, 3.758475194950906*^9, 
  3.758475464451747*^9, 3.758502062250985*^9, 3.758502099190607*^9, 
  3.7589132865768538`*^9, 3.75891335047703*^9, 3.7589134076844873`*^9, 
  3.7615819117201*^9},
 CellLabel->
  "Out[60]//MatrixForm=",ExpressionUUID->"93b4864b-7936-491c-becf-\
5545d6193308"],

Cell[BoxData["\<\"Y pi/2\"\>"], "Print",
 CellChangeTimes->{3.757707324847342*^9, 3.757788823300207*^9, 
  3.757866984440157*^9, 3.758381486136086*^9, 3.758475194915728*^9, 
  3.758475464431615*^9, 3.758502062230132*^9, 3.758502099172985*^9, 
  3.758913286560606*^9, 3.7589133504559917`*^9, 3.758913407661613*^9, 
  3.76158191172892*^9},
 CellLabel->
  "During evaluation of \
In[58]:=",ExpressionUUID->"d713ea13-4828-4243-b889-c38b03f97681"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]]}], 
      RowBox[{"-", 
       FractionBox[
        SqrtBox[
         FractionBox["3", "2"]], "2"]}], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["2"]}]], 
      FractionBox[
       SqrtBox[
        FractionBox["3", "2"]], "2"]},
     {
      RowBox[{"-", 
       FractionBox[
        SqrtBox[
         FractionBox["3", "2"]], "2"]}], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["2"]}]], 
      FractionBox[
       SqrtBox[
        FractionBox["3", "2"]], "2"], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]]}]},
     {
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]]}], 
      RowBox[{"-", 
       FractionBox[
        SqrtBox[
         FractionBox["3", "2"]], "2"]}], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]]}], 
      RowBox[{"-", 
       FractionBox[
        SqrtBox[
         FractionBox["3", "2"]], "2"]}]},
     {
      RowBox[{"-", 
       FractionBox[
        SqrtBox[
         FractionBox["3", "2"]], "2"]}], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["2"]}]], 
      RowBox[{"-", 
       FractionBox[
        SqrtBox[
         FractionBox["3", "2"]], "2"]}], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["2"]}]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.757707324862599*^9, 3.7577888233191023`*^9, 
  3.757866984473948*^9, 3.758381486169339*^9, 3.758475194950906*^9, 
  3.758475464451747*^9, 3.758502062250985*^9, 3.758502099190607*^9, 
  3.7589132865768538`*^9, 3.75891335047703*^9, 3.7589134076844873`*^9, 
  3.7615819117377777`*^9},
 CellLabel->
  "Out[63]//MatrixForm=",ExpressionUUID->"e279bd01-a740-4360-9272-\
92b72e6d2156"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Generating Representations", "Subsection",
 CellChangeTimes->{{3.731178119626499*^9, 3.731178721979293*^9}, {
  3.7311790676121407`*^9, 3.731179089541623*^9}, {3.7311791264317083`*^9, 
  3.731179181823535*^9}, {3.731251432057317*^9, 
  3.731251485999023*^9}},ExpressionUUID->"1f57a854-62d5-48ef-a0e2-\
56d40edb75e3"],

Cell["\<\
We generate the Clifford representation starting from matrices describing a \
pi/2 rotation about the x and y axis.  Both the 24 and 48 element Clifford \
groups use the same generators.  The 48 element Cliffords have exactly the \
same irreps as the 24 with the addition of \[Sigma]u, \[Sigma]n and \[Sigma]4.\
\>", "Text",
 CellChangeTimes->{{3.731178119626499*^9, 3.731178721979293*^9}, {
  3.7311790676121407`*^9, 3.731179089541623*^9}, {3.7311791264317083`*^9, 
  3.731179181823535*^9}, {3.731251432057317*^9, 3.731251455641652*^9}, {
  3.7312514881672688`*^9, 3.731251499907769*^9}, {3.7312516671377363`*^9, 
  3.7312517155926113`*^9}, {3.757707411575502*^9, 
  3.757707493318741*^9}},ExpressionUUID->"24f35e6f-61ff-4c36-be5f-\
ef6e7ec9dda3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"C24RepFromGens", "[", 
    RowBox[{"xin_", ",", "yin_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"px", "=", "xin"}], ",", 
       RowBox[{"py", "=", "yin"}], ",", "mx", ",", "my"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"mx", "=", 
       RowBox[{"px", ".", "px", ".", "px"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"my", "=", 
       RowBox[{"py", ".", "py", ".", "py"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"IdentityMatrix", "[", 
         RowBox[{
          RowBox[{"Dimensions", "[", "px", "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
        RowBox[{"px", ".", "px"}], ",", 
        RowBox[{"py", ".", "py"}], ",", 
        RowBox[{"my", ".", "px", ".", "px", ".", "py"}], ",", "px", ",", "mx",
         ",", "py", ",", "my", ",", 
        RowBox[{"my", ".", "px", ".", "py"}], ",", 
        RowBox[{"my", ".", "mx", ".", "py"}], ",", 
        RowBox[{"px", ".", "px", ".", "py"}], ",", 
        RowBox[{"py", ".", "px", ".", "px"}], ",", 
        RowBox[{"py", ".", "px", ".", "py"}], ",", 
        RowBox[{"my", ".", "px", ".", "my"}], ",", 
        RowBox[{"px", ".", "py", ".", "py"}], ",", 
        RowBox[{"py", ".", "py", ".", "px"}], ",", 
        RowBox[{"px", ".", "py"}], ",", 
        RowBox[{"my", ".", "mx"}], ",", 
        RowBox[{"py", ".", "mx"}], ",", 
        RowBox[{"px", ".", "my"}], ",", 
        RowBox[{"my", ".", "px"}], ",", 
        RowBox[{"mx", ".", "py"}], ",", 
        RowBox[{"py", ".", "px"}], ",", 
        RowBox[{"mx", ".", "my"}]}], "}"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C48RepFromGens", "[", 
   RowBox[{"xin_", ",", "yin_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"px", "=", "xin"}], ",", 
      RowBox[{"py", "=", "yin"}], ",", "mx", ",", "my", ",", "n"}], "}"}], 
    ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"mx", "=", 
      RowBox[{"px", ".", "px", ".", "px"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"my", "=", 
      RowBox[{"py", ".", "py", ".", "py"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"n", "=", 
      RowBox[{"px", ".", "mx"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"IdentityMatrix", "[", 
        RowBox[{
         RowBox[{"Dimensions", "[", "px", "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
       RowBox[{"px", ".", "px"}], ",", 
       RowBox[{"py", ".", "py"}], ",", 
       RowBox[{"my", ".", "px", ".", "px", ".", "py"}], ",", "px", ",", "mx", 
       ",", "py", ",", "my", ",", 
       RowBox[{"my", ".", "px", ".", "py"}], ",", 
       RowBox[{"my", ".", "mx", ".", "py"}], ",", 
       RowBox[{"px", ".", "px", ".", "py"}], ",", 
       RowBox[{"py", ".", "px", ".", "px"}], ",", 
       RowBox[{"py", ".", "px", ".", "py"}], ",", 
       RowBox[{"my", ".", "px", ".", "my"}], ",", 
       RowBox[{"px", ".", "py", ".", "py"}], ",", 
       RowBox[{"py", ".", "py", ".", "px"}], ",", 
       RowBox[{"px", ".", "py"}], ",", 
       RowBox[{"my", ".", "mx"}], ",", 
       RowBox[{"py", ".", "mx"}], ",", 
       RowBox[{"px", ".", "my"}], ",", 
       RowBox[{"my", ".", "px"}], ",", 
       RowBox[{"mx", ".", "py"}], ",", 
       RowBox[{"py", ".", "px"}], ",", 
       RowBox[{"mx", ".", "my"}], ",", "n", ",", 
       RowBox[{"n", ".", "px", ".", "px"}], ",", 
       RowBox[{"n", ".", "py", ".", "py"}], ",", 
       RowBox[{"n", ".", "my", ".", "px", ".", "px", ".", "py"}], ",", 
       RowBox[{"n", ".", "px"}], ",", 
       RowBox[{"n", ".", "mx"}], ",", 
       RowBox[{"n", ".", "py"}], ",", 
       RowBox[{"n", ".", "my"}], ",", 
       RowBox[{"n", ".", "my", ".", "px", ".", "py"}], ",", 
       RowBox[{"n", ".", "my", ".", "mx", ".", "py"}], ",", 
       RowBox[{"n", ".", "px", ".", "px", ".", "py"}], ",", 
       RowBox[{"n", ".", "py", ".", "px", ".", "px"}], ",", 
       RowBox[{"n", ".", "py", ".", "px", ".", "py"}], ",", 
       RowBox[{"n", ".", "my", ".", "px", ".", "my"}], ",", 
       RowBox[{"n", ".", "px", ".", "py", ".", "py"}], ",", 
       RowBox[{"n", ".", "py", ".", "py", ".", "px"}], ",", 
       RowBox[{"n", ".", "px", ".", "py"}], ",", 
       RowBox[{"n", ".", "my", ".", "mx"}], ",", 
       RowBox[{"n", ".", "py", ".", "mx"}], ",", 
       RowBox[{"n", ".", "px", ".", "my"}], ",", 
       RowBox[{"n", ".", "my", ".", "px"}], ",", 
       RowBox[{"n", ".", "mx", ".", "py"}], ",", 
       RowBox[{"n", ".", "py", ".", "px"}], ",", 
       RowBox[{"n", ".", "mx", ".", "my"}]}], "}"}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.731178119626499*^9, 3.731178721979293*^9}, {
  3.7311790676121407`*^9, 3.731179089541623*^9}, {3.7311791264317083`*^9, 
  3.731179181823535*^9}, {3.731251432057317*^9, 3.731251435350101*^9}, {
  3.73125150706385*^9, 3.731251570349339*^9}, {3.731251685192934*^9, 
  3.7312517231819983`*^9}, {3.757699188263544*^9, 3.7576992005175123`*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"3f4ff9a7-412b-4997-8e08-bf062ff5ee28"],

Cell[CellGroupData[{

Cell["24 Element Clifford Irreps", "Subsubsection",
 CellChangeTimes->{{3.731178119626499*^9, 3.731178721979293*^9}, {
  3.7311790676121407`*^9, 3.731179089541623*^9}, {3.7311791264317083`*^9, 
  3.731179181823535*^9}, {3.731251432057317*^9, 3.731251435350101*^9}, {
  3.73125150706385*^9, 3.7312515771607533`*^9}, {3.731251757199028*^9, 
  3.731251765799673*^9}, {3.731251796106436*^9, 3.7312518313629503`*^9}, {
  3.731255521023786*^9, 3.731255524571743*^9}, {3.731255679463575*^9, 
  3.73125574163772*^9}, {3.7312557773359957`*^9, 3.73125583841721*^9}, {
  3.731255998956648*^9, 3.731256019131913*^9}, {3.75770737320372*^9, 
  3.7577073858065567`*^9}},ExpressionUUID->"451f1752-010f-4fec-b0d4-\
e8d3a9cdaaa1"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"C24Irreps", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"C24RepFromGens", "[", 
        RowBox[{"xpi2\[Sigma]I", ",", "ypi2\[Sigma]I"}], "]"}], ",", 
       RowBox[{"C24RepFromGens", "[", 
        RowBox[{"xpi2\[Sigma]p", ",", "ypi2\[Sigma]p"}], "]"}], ",", 
       RowBox[{"C24RepFromGens", "[", 
        RowBox[{"xpi2\[Sigma]2", ",", "ypi2\[Sigma]2"}], "]"}], ",", 
       RowBox[{"C24RepFromGens", "[", 
        RowBox[{"xpi2\[Sigma]3", ",", "ypi2\[Sigma]3"}], "]"}], ",", 
       RowBox[{"C24RepFromGens", "[", 
        RowBox[{"xpi2\[Sigma]P", ",", "ypi2\[Sigma]P"}], "]"}]}], "}"}]}], 
    ";"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.731178119626499*^9, 3.731178721979293*^9}, {
  3.7311790676121407`*^9, 3.731179089541623*^9}, {3.7311791264317083`*^9, 
  3.731179181823535*^9}, {3.731251432057317*^9, 3.731251435350101*^9}, {
  3.73125150706385*^9, 3.7312515771607533`*^9}, {3.731251757199028*^9, 
  3.731251765799673*^9}, {3.731251796106436*^9, 3.7312518313629503`*^9}, {
  3.731255521023786*^9, 3.731255524571743*^9}, {3.731255679463575*^9, 
  3.73125574163772*^9}, {3.7312557773359957`*^9, 3.73125583841721*^9}, {
  3.731255998956648*^9, 3.7312560423249493`*^9}, {3.757707135265993*^9, 
  3.75770713720792*^9}, {3.75770750092868*^9, 3.7577076129252787`*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"d4b6e8f0-6255-46d6-8a9d-865deae049e4"],

Cell["Character table and the character table", "Text",
 CellChangeTimes->{{3.731178119626499*^9, 3.731178721979293*^9}, {
  3.7311790676121407`*^9, 3.731179089541623*^9}, {3.7311791264317083`*^9, 
  3.731179181823535*^9}, {3.731251432057317*^9, 3.731251435350101*^9}, {
  3.73125150706385*^9, 3.7312515771607533`*^9}, {3.731251757199028*^9, 
  3.731251765799673*^9}, {3.731251796106436*^9, 3.7312518313629503`*^9}, {
  3.731255521023786*^9, 3.731255524571743*^9}, {3.731255679463575*^9, 
  3.73125574163772*^9}, {3.7312557773359957`*^9, 3.73125583841721*^9}, {
  3.731255998956648*^9, 3.731256068098599*^9}, {3.757707658498312*^9, 
  3.757707662568768*^9}},ExpressionUUID->"60d0f3cb-1035-4af9-9ea9-\
65adbfc3cb28"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"conjugacyrepresentatives", "=", " ", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "5", ",", "11", ",", "17"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"charTableC24", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Tr", "[", 
      RowBox[{
       RowBox[{"C24Irreps", "[", 
        RowBox[{"[", "ii", "]"}], "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"conjugacyrepresentatives", "[", 
         RowBox[{"[", "jj", "]"}], "]"}], "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "1", ",", 
       RowBox[{"Length", "[", "C24Irreps", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"jj", ",", "1", ",", 
       RowBox[{"Length", "[", "C24Irreps", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<Character table of the 24 element 1 qubit Clifford group\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"charTableC24", "//", 
  "MatrixForm"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.731178119626499*^9, 3.731178721979293*^9}, {
   3.7311790676121407`*^9, 3.731179089541623*^9}, {3.7311791264317083`*^9, 
   3.731179181823535*^9}, {3.731251432057317*^9, 3.731251435350101*^9}, {
   3.73125150706385*^9, 3.7312515771607533`*^9}, {3.731251757199028*^9, 
   3.731251765799673*^9}, {3.731251796106436*^9, 3.7312518313629503`*^9}, {
   3.731255521023786*^9, 3.731255524571743*^9}, {3.731255679463575*^9, 
   3.73125574163772*^9}, {3.7312557773359957`*^9, 3.73125583841721*^9}, {
   3.731255998956648*^9, 3.731256074827281*^9}, {3.7577076687078447`*^9, 
   3.757707710434352*^9}, 3.757788791685321*^9},
 CellLabel->"In[67]:=",ExpressionUUID->"1fbcda2d-fc3e-4f63-b607-2c2494214746"],

Cell[BoxData["\<\"Character table of the 24 element 1 qubit Clifford \
group\"\>"], "Print",
 CellChangeTimes->{3.731256078423471*^9, 3.731260301337585*^9, 
  3.731265075750341*^9, 3.742914501770293*^9, 3.748197321855481*^9, 
  3.757707715876155*^9, 3.757788823580208*^9, 3.7578669849124737`*^9, 
  3.7583814863486853`*^9, 3.758475197461791*^9, 3.7584754647032824`*^9, 
  3.758502062359384*^9, 3.7585020993087587`*^9, 3.758913286818049*^9, 
  3.758913350584793*^9, 3.758913409905136*^9, 3.7615819119927588`*^9},
 CellLabel->
  "During evaluation of \
In[67]:=",ExpressionUUID->"00306c76-81da-4cdc-9aaa-bace76561975"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "1", "1", "1", "1"},
     {"1", "1", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "1"},
     {"2", "2", "0", "0", 
      RowBox[{"-", "1"}]},
     {"3", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "1", "0"},
     {"3", 
      RowBox[{"-", "1"}], "1", 
      RowBox[{"-", "1"}], "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.731256078444373*^9, 3.7312603013592367`*^9, 
  3.7312650757781677`*^9, 3.742914501787695*^9, 3.748197321869999*^9, 
  3.757707715908489*^9, 3.7577888235984383`*^9, 3.7578669849259872`*^9, 
  3.758381486369278*^9, 3.758475197482885*^9, 3.758475464717423*^9, 
  3.758502062375092*^9, 3.7585020993252*^9, 3.758913286839366*^9, 
  3.758913350602744*^9, 3.758913409921875*^9, 3.761581912029087*^9},
 CellLabel->
  "Out[70]//MatrixForm=",ExpressionUUID->"07756cfa-6160-4e29-8d72-\
c0b3ce1c649b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["48 Element Clifford Irreps", "Subsubsection",
 CellChangeTimes->{{3.731178119626499*^9, 3.731178721979293*^9}, {
  3.7311790676121407`*^9, 3.731179089541623*^9}, {3.7311791264317083`*^9, 
  3.731179181823535*^9}, {3.731251432057317*^9, 3.731251435350101*^9}, {
  3.73125150706385*^9, 3.7312515771607533`*^9}, {3.731251757199028*^9, 
  3.731251765799673*^9}, {3.731251796106436*^9, 3.7312518313629503`*^9}, {
  3.731255521023786*^9, 3.731255524571743*^9}, {3.731255679463575*^9, 
  3.73125574163772*^9}, {3.7312557773359957`*^9, 3.73125583841721*^9}, {
  3.731255998956648*^9, 3.731256019131913*^9}, {3.75770737320372*^9, 
  3.7577073858065567`*^9}, {3.757707731451729*^9, 
  3.7577077337766533`*^9}},ExpressionUUID->"343ee4f0-dfe3-48a1-81f2-\
9860b7b8511a"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"C48Irreps", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"C48RepFromGens", "[", 
        RowBox[{"xpi2\[Sigma]I", ",", "ypi2\[Sigma]I"}], "]"}], ",", 
       RowBox[{"C48RepFromGens", "[", 
        RowBox[{"xpi2\[Sigma]p", ",", "ypi2\[Sigma]p"}], "]"}], ",", 
       RowBox[{"C48RepFromGens", "[", 
        RowBox[{"xpi2\[Sigma]2", ",", "ypi2\[Sigma]2"}], "]"}], ",", 
       RowBox[{"C48RepFromGens", "[", 
        RowBox[{"xpi2\[Sigma]u", ",", "ypi2\[Sigma]u"}], "]"}], ",", 
       RowBox[{"C48RepFromGens", "[", 
        RowBox[{"xpi2\[Sigma]n", ",", "ypi2\[Sigma]n"}], "]"}], ",", 
       RowBox[{"C48RepFromGens", "[", 
        RowBox[{"xpi2\[Sigma]3", ",", "ypi2\[Sigma]3"}], "]"}], ",", 
       RowBox[{"C48RepFromGens", "[", 
        RowBox[{"xpi2\[Sigma]P", ",", "ypi2\[Sigma]P"}], "]"}], ",", 
       RowBox[{"C48RepFromGens", "[", 
        RowBox[{"xpi2\[Sigma]4", ",", "ypi2\[Sigma]4"}], "]"}]}], "}"}]}], 
    ";"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.731178119626499*^9, 3.731178721979293*^9}, {
  3.7311790676121407`*^9, 3.731179089541623*^9}, {3.7311791264317083`*^9, 
  3.731179181823535*^9}, {3.731251432057317*^9, 3.731251435350101*^9}, {
  3.73125150706385*^9, 3.7312515771607533`*^9}, {3.731251757199028*^9, 
  3.731251765799673*^9}, {3.731251796106436*^9, 3.7312518313629503`*^9}, {
  3.731255521023786*^9, 3.731255524571743*^9}, {3.731255679463575*^9, 
  3.73125574163772*^9}, {3.7312557773359957`*^9, 3.73125583841721*^9}, {
  3.731255998956648*^9, 3.7312560423249493`*^9}, {3.757707135265993*^9, 
  3.75770713720792*^9}, {3.75770750092868*^9, 3.7577076129252787`*^9}, {
  3.757707741794715*^9, 3.75770774311546*^9}, {3.75770778271808*^9, 
  3.757707812931848*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"33b76dca-cf51-40f9-a73e-3b02c47b1f1b"],

Cell["Character table and the character table", "Text",
 CellChangeTimes->{{3.731178119626499*^9, 3.731178721979293*^9}, {
  3.7311790676121407`*^9, 3.731179089541623*^9}, {3.7311791264317083`*^9, 
  3.731179181823535*^9}, {3.731251432057317*^9, 3.731251435350101*^9}, {
  3.73125150706385*^9, 3.7312515771607533`*^9}, {3.731251757199028*^9, 
  3.731251765799673*^9}, {3.731251796106436*^9, 3.7312518313629503`*^9}, {
  3.731255521023786*^9, 3.731255524571743*^9}, {3.731255679463575*^9, 
  3.73125574163772*^9}, {3.7312557773359957`*^9, 3.73125583841721*^9}, {
  3.731255998956648*^9, 3.731256068098599*^9}, {3.757707658498312*^9, 
  3.757707662568768*^9}},ExpressionUUID->"c8f16878-05e0-47d2-ba1d-\
1b923969c738"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"conjugacyrepresentatives", "=", " ", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "11", ",", "20", ",", "17", ",", "5", ",", "29", ",", "25", ",",
      "26"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"charTableC48", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Tr", "[", 
      RowBox[{
       RowBox[{"C48Irreps", "[", 
        RowBox[{"[", "ii", "]"}], "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"conjugacyrepresentatives", "[", 
         RowBox[{"[", "jj", "]"}], "]"}], "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "1", ",", 
       RowBox[{"Length", "[", "C48Irreps", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"jj", ",", "1", ",", 
       RowBox[{"Length", "[", "C48Irreps", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<Character table of the 48 element 1 qubit Clifford group\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"charTableC48", "//", 
  "MatrixForm"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.731178119626499*^9, 3.731178721979293*^9}, {
  3.7311790676121407`*^9, 3.731179089541623*^9}, {3.7311791264317083`*^9, 
  3.731179181823535*^9}, {3.731251432057317*^9, 3.731251435350101*^9}, {
  3.73125150706385*^9, 3.7312515771607533`*^9}, {3.731251757199028*^9, 
  3.731251765799673*^9}, {3.731251796106436*^9, 3.7312518313629503`*^9}, {
  3.731255521023786*^9, 3.731255524571743*^9}, {3.731255679463575*^9, 
  3.73125574163772*^9}, {3.7312557773359957`*^9, 3.73125583841721*^9}, {
  3.731255998956648*^9, 3.731256074827281*^9}, {3.7577076687078447`*^9, 
  3.757707710434352*^9}, {3.757707768147851*^9, 3.757707776201515*^9}, {
  3.757707843810422*^9, 3.757707866073728*^9}, {3.7577887953940496`*^9, 
  3.757788798050589*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"f1a345cc-c830-4e6a-9ea8-57250ff7c27b"],

Cell[BoxData["\<\"Character table of the 48 element 1 qubit Clifford \
group\"\>"], "Print",
 CellChangeTimes->{
  3.731256078423471*^9, 3.731260301337585*^9, 3.731265075750341*^9, 
   3.742914501770293*^9, 3.748197321855481*^9, 3.757707715876155*^9, {
   3.757707849994123*^9, 3.7577078670662527`*^9}, 3.757788823684142*^9, 
   3.75786698499457*^9, 3.758381486448443*^9, 3.758475197553609*^9, 
   3.758475464778638*^9, 3.7585020624304953`*^9, 3.758502099383727*^9, 
   3.758913286908174*^9, 3.758913350667865*^9, 3.758913410007617*^9, 
   3.761581912121051*^9},
 CellLabel->
  "During evaluation of \
In[72]:=",ExpressionUUID->"3a5a368a-c830-445c-8f5c-868864df9cbb"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "1", "1", "1", "1", "1", "1", "1"},
     {"1", 
      RowBox[{"-", "1"}], "1", "1", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "1", "1"},
     {"2", "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", "0", "2", "2"},
     {"2", "0", 
      RowBox[{"-", "1"}], "1", 
      SqrtBox["2"], 
      RowBox[{"-", 
       SqrtBox["2"]}], 
      RowBox[{"-", "2"}], "0"},
     {"2", "0", 
      RowBox[{"-", "1"}], "1", 
      RowBox[{"-", 
       SqrtBox["2"]}], 
      SqrtBox["2"], 
      RowBox[{"-", "2"}], "0"},
     {"3", "1", "0", "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "3", 
      RowBox[{"-", "1"}]},
     {"3", 
      RowBox[{"-", "1"}], "0", "0", "1", "1", "3", 
      RowBox[{"-", "1"}]},
     {"4", "0", "1", 
      RowBox[{"-", "1"}], "0", "0", 
      RowBox[{"-", "4"}], "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.731256078444373*^9, 3.7312603013592367`*^9, 3.7312650757781677`*^9, 
   3.742914501787695*^9, 3.748197321869999*^9, 3.757707715908489*^9, {
   3.757707850010057*^9, 3.7577078670834227`*^9}, 3.7577888237014914`*^9, 
   3.757866985008553*^9, 3.758381486472043*^9, 3.758475197569893*^9, 
   3.758475464792897*^9, 3.758502062444499*^9, 3.758502101563231*^9, 
   3.758913286924285*^9, 3.7589133506844597`*^9, 3.758913410026236*^9, 
   3.7615819121367702`*^9},
 CellLabel->
  "Out[75]//MatrixForm=",ExpressionUUID->"8a3d2f20-dd80-424b-a737-\
4f925b5c16fa"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Cliffords in the computational basis", "Subsection",
 CellChangeTimes->{{3.731178119626499*^9, 3.731178721979293*^9}, {
  3.7311790676121407`*^9, 3.731179089541623*^9}, {3.7311791264317083`*^9, 
  3.731179181823535*^9}, {3.731251432057317*^9, 3.731251435350101*^9}, {
  3.73125150706385*^9, 3.7312515771607533`*^9}, {3.731251757199028*^9, 
  3.731251765799673*^9}, {3.731251796106436*^9, 3.7312518313629503`*^9}, {
  3.731255521023786*^9, 3.731255524571743*^9}, {3.731255679463575*^9, 
  3.73125574163772*^9}, {3.7312557773359957`*^9, 3.73125583841721*^9}, {
  3.731255998956648*^9, 
  3.731256135987379*^9}},ExpressionUUID->"61b4fe8d-bdfe-44ab-8b95-\
9ec4e6c44f51"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"xpi2", " ", "=", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", "\"\<X pi/2\>\"", "]"}], "\[IndentingNewLine]", 
   RowBox[{"xpi2", "//", "MatrixForm"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ypi2", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", "\"\<Y pi/2\>\"", "]"}], "\[IndentingNewLine]", 
   RowBox[{"ypi2", "//", "MatrixForm"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CliffordsIdeal24", " ", "=", " ", 
     RowBox[{"C24RepFromGens", "[", 
      RowBox[{"xpi2", ",", "ypi2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", "\"\<Full Irrep\>\"", "]"}], "\[IndentingNewLine]", 
   RowBox[{"PrintProcesses", "[", "CliffordsIdeal24", "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.731178119626499*^9, 3.731178721979293*^9}, {
  3.7311790676121407`*^9, 3.731179089541623*^9}, {3.7311791264317083`*^9, 
  3.731179181823535*^9}, {3.731251432057317*^9, 3.731251435350101*^9}, {
  3.73125150706385*^9, 3.7312515771607533`*^9}, {3.731251757199028*^9, 
  3.731251765799673*^9}, {3.731251796106436*^9, 3.7312518313629503`*^9}, {
  3.731255521023786*^9, 3.731255524571743*^9}, {3.731255679463575*^9, 
  3.73125574163772*^9}, {3.7312557773359957`*^9, 3.73125583841721*^9}, {
  3.731255998956648*^9, 3.731256107666634*^9}, {3.731256152150093*^9, 
  3.731256179596569*^9}, {3.757707927433412*^9, 3.75770796453848*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"84990fe2-6c4a-4bc6-b19f-adfd1329dce0"],

Cell[BoxData["\<\"X pi/2\"\>"], "Print",
 CellChangeTimes->{
  3.731178579805086*^9, {3.731178704548629*^9, 3.731178724692752*^9}, {
   3.7311791389921*^9, 3.731179182475402*^9}, 3.731179999015266*^9, 
   3.731183113206711*^9, 3.731256180921906*^9, 3.73126030142096*^9, 
   3.731265075847681*^9, 3.742914501854247*^9, 3.7481973219216747`*^9, {
   3.7577079555248957`*^9, 3.757707965620685*^9}, 3.75778882377037*^9, 
   3.75786698506129*^9, 3.7583814865210333`*^9, 3.7584751976230383`*^9, 
   3.7584754648255568`*^9, 3.758502062472686*^9, 3.758502101628181*^9, 
   3.758913286978442*^9, 3.758913350742319*^9, 3.7589134100903473`*^9, 
   3.761581912186276*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"47b01f61-89be-49d8-be51-7fb934ab9341"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0"},
     {"0", "1", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"-", "1"}]},
     {"0", "0", "1", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.731178525413865*^9, 3.731178579815176*^9}, {
   3.731178704558161*^9, 3.731178724703033*^9}, {3.731179138973362*^9, 
   3.731179182459468*^9}, 3.731179998990876*^9, 3.731183113180764*^9, 
   3.731256180939563*^9, 3.731260301438263*^9, 3.731265075865738*^9, 
   3.742914501872345*^9, 3.748197321940061*^9, {3.757707955541114*^9, 
   3.757707965638276*^9}, 3.757788823791028*^9, 3.757866985077867*^9, 
   3.758381486539184*^9, 3.7584751976452427`*^9, 3.7584754648429747`*^9, 
   3.758502062486339*^9, 3.758502101658867*^9, 3.758913286993483*^9, 
   3.758913350760103*^9, 3.758913410106636*^9, 3.761581912198925*^9},
 CellLabel->
  "Out[78]//MatrixForm=",ExpressionUUID->"5885b0de-799c-44ae-b3e4-\
c0ddbfa9df64"],

Cell[BoxData["\<\"Y pi/2\"\>"], "Print",
 CellChangeTimes->{
  3.731178579805086*^9, {3.731178704548629*^9, 3.731178724692752*^9}, {
   3.7311791389921*^9, 3.731179182475402*^9}, 3.731179999015266*^9, 
   3.731183113206711*^9, 3.731256180921906*^9, 3.73126030142096*^9, 
   3.731265075847681*^9, 3.742914501854247*^9, 3.7481973219216747`*^9, {
   3.7577079555248957`*^9, 3.757707965620685*^9}, 3.75778882377037*^9, 
   3.75786698506129*^9, 3.7583814865210333`*^9, 3.7584751976230383`*^9, 
   3.7584754648255568`*^9, 3.758502062472686*^9, 3.758502101628181*^9, 
   3.758913286978442*^9, 3.758913350742319*^9, 3.7589134100903473`*^9, 
   3.761581912206808*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"f70647ad-6eb5-4264-87d6-df2eb401a2dd"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0"},
     {"0", "0", "0", "1"},
     {"0", "0", "1", "0"},
     {"0", 
      RowBox[{"-", "1"}], "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.731178525413865*^9, 3.731178579815176*^9}, {
   3.731178704558161*^9, 3.731178724703033*^9}, {3.731179138973362*^9, 
   3.731179182459468*^9}, 3.731179998990876*^9, 3.731183113180764*^9, 
   3.731256180939563*^9, 3.731260301438263*^9, 3.731265075865738*^9, 
   3.742914501872345*^9, 3.748197321940061*^9, {3.757707955541114*^9, 
   3.757707965638276*^9}, 3.757788823791028*^9, 3.757866985077867*^9, 
   3.758381486539184*^9, 3.7584751976452427`*^9, 3.7584754648429747`*^9, 
   3.758502062486339*^9, 3.758502101658867*^9, 3.758913286993483*^9, 
   3.758913350760103*^9, 3.758913410106636*^9, 3.7615819122153883`*^9},
 CellLabel->
  "Out[81]//MatrixForm=",ExpressionUUID->"5a9dceef-3ec4-44d5-84eb-\
2a7b21d24d0b"],

Cell[BoxData["\<\"Full Irrep\"\>"], "Print",
 CellChangeTimes->{
  3.731178579805086*^9, {3.731178704548629*^9, 3.731178724692752*^9}, {
   3.7311791389921*^9, 3.731179182475402*^9}, 3.731179999015266*^9, 
   3.731183113206711*^9, 3.731256180921906*^9, 3.73126030142096*^9, 
   3.731265075847681*^9, 3.742914501854247*^9, 3.7481973219216747`*^9, {
   3.7577079555248957`*^9, 3.757707965620685*^9}, 3.75778882377037*^9, 
   3.75786698506129*^9, 3.7583814865210333`*^9, 3.7584751976230383`*^9, 
   3.7584754648255568`*^9, 3.758502062472686*^9, 3.758502101628181*^9, 
   3.758913286978442*^9, 3.758913350742319*^9, 3.7589134100903473`*^9, 
   3.761581912224165*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"1aaa8bd8-fc3a-4620-bb19-5466d66b50b4"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "1", "0", "0"},
          {"0", "0", "1", "0"},
          {"0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "1", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}]}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0"},
          {"0", "0", "1", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}]}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0"},
          {"0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]},
     {
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "1", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}]},
          {"0", "0", "1", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "1", "0", "0"},
          {"0", "0", "0", "1"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", "0", "1"},
          {"0", "0", "1", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}]},
          {"0", "0", "1", "0"},
          {"0", "1", "0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]},
     {
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0"},
          {"0", "1", "0", "0"},
          {"0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", "1", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0"},
          {"0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", "0", "1"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0"},
          {"0", "1", "0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}]},
          {"0", "0", 
           RowBox[{"-", "1"}], "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]},
     {
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", "1", "0"},
          {"0", "1", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}]}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}]}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0"},
          {"0", "0", "0", "1"},
          {"0", "0", "1", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}]},
          {"0", "0", 
           RowBox[{"-", "1"}], "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]},
     {
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", "0", "1"},
          {"0", "1", "0", "0"},
          {"0", "0", "1", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", "1", "0"},
          {"0", "0", "0", "1"},
          {"0", "1", "0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0"},
          {"0", "0", "0", "1"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}]},
          {"0", 
           RowBox[{"-", "1"}], "0", "0"},
          {"0", "0", "1", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]},
     {
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}]},
          {"0", "1", "0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", "0", "1"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", "1", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}]},
          {"0", 
           RowBox[{"-", "1"}], "0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}]},
          {"0", "1", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.731178525413865*^9, 3.731178579815176*^9}, {
   3.731178704558161*^9, 3.731178724703033*^9}, {3.731179138973362*^9, 
   3.731179182459468*^9}, 3.731179998990876*^9, 3.731183113180764*^9, 
   3.731256180939563*^9, 3.731260301438263*^9, 3.731265075865738*^9, 
   3.742914501872345*^9, 3.748197321940061*^9, {3.757707955541114*^9, 
   3.757707965638276*^9}, 3.757788823791028*^9, 3.757866985077867*^9, 
   3.758381486539184*^9, 3.7584751976452427`*^9, 3.7584754648429747`*^9, 
   3.758502062486339*^9, 3.758502101658867*^9, 3.758913286993483*^9, 
   3.758913350760103*^9, 3.758913410106636*^9, 3.76158191223624*^9},
 CellLabel->
  "Out[84]//MatrixForm=",ExpressionUUID->"fb0f32da-0f0d-439c-883f-\
d656ca9b8b77"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Fourier Transform and Inverse ", "Section",
 CellChangeTimes->{{3.731178823492379*^9, 3.731178846964388*^9}, {
   3.731179573709972*^9, 3.731179887665948*^9}, {3.7311799194604807`*^9, 
   3.731179925828909*^9}, {3.731180174947506*^9, 3.731180196579401*^9}, {
   3.731180337914742*^9, 3.731180553040675*^9}, {3.731181164066703*^9, 
   3.731181189183784*^9}, {3.731181300339527*^9, 3.7311813021794252`*^9}, {
   3.731181409801703*^9, 3.7311814402814713`*^9}, {3.731181470834384*^9, 
   3.7311815463392277`*^9}, 3.73118175346283*^9, {3.731181828101288*^9, 
   3.7311820054623137`*^9}, {3.731249525448572*^9, 3.731249555634541*^9}, {
   3.731251395331884*^9, 3.731251411516433*^9}, {3.731256205876256*^9, 
   3.731256224968062*^9}, {3.731257354895605*^9, 3.731257360548564*^9}, {
   3.75786699395547*^9, 
   3.7578669988545837`*^9}},ExpressionUUID->"2f155561-4405-4531-bc0f-\
2975d46b6413"],

Cell["The Fourier transform of the Clifford group", "Text",
 CellChangeTimes->{{3.731178823492379*^9, 3.731178846964388*^9}, {
   3.731179573709972*^9, 3.731179887665948*^9}, {3.7311799194604807`*^9, 
   3.731179925828909*^9}, {3.731180174947506*^9, 3.731180196579401*^9}, {
   3.731180337914742*^9, 3.731180553040675*^9}, {3.731181164066703*^9, 
   3.731181189183784*^9}, {3.731181300339527*^9, 3.7311813021794252`*^9}, {
   3.731181409801703*^9, 3.7311814402814713`*^9}, {3.731181470834384*^9, 
   3.7311815463392277`*^9}, 3.73118175346283*^9, {3.731181828101288*^9, 
   3.7311820054623137`*^9}, {3.731249525448572*^9, 3.731249555634541*^9}, {
   3.731251395331884*^9, 3.7312514002994328`*^9}, 3.731255224217433*^9, {
   3.731255278336916*^9, 3.731255287069083*^9}, 3.731255321464694*^9, {
   3.7312554167435207`*^9, 3.731255423602404*^9}, {3.731255485896192*^9, 
   3.7312554888746777`*^9}, {3.7312562279735126`*^9, 
   3.731256263501059*^9}},ExpressionUUID->"67353ee3-f6d3-4ef8-a732-\
92e8b85c5d88"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CliffordFourier", "[", 
   RowBox[{"mats_", ",", "irreps_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"m", "=", "mats"}], ",", 
      RowBox[{"reps", "=", "irreps"}], ",", "ii"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", 
         RowBox[{"Length", "[", "m", "]"}]}], ")"}], 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"ii", "=", "1"}], 
         RowBox[{"Length", "[", "m", "]"}]], 
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{
          RowBox[{"m", "[", 
           RowBox[{"[", "ii", "]"}], "]"}], ",", 
          RowBox[{"Conjugate", "[", 
           RowBox[{
            RowBox[{"reps", "[", 
             RowBox[{"[", "jj", "]"}], "]"}], "[", 
            RowBox[{"[", "ii", "]"}], "]"}], "]"}]}], "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"jj", ",", 
        RowBox[{"Length", "[", "reps", "]"}]}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.731178823492379*^9, 3.731178846964388*^9}, {
   3.731179573709972*^9, 3.731179887665948*^9}, {3.7311799194604807`*^9, 
   3.731179925828909*^9}, {3.731180174947506*^9, 3.731180196579401*^9}, {
   3.731180337914742*^9, 3.731180553040675*^9}, {3.731181164066703*^9, 
   3.731181189183784*^9}, {3.731181300339527*^9, 3.7311813021794252`*^9}, {
   3.731181409801703*^9, 3.7311814402814713`*^9}, {3.731181470834384*^9, 
   3.7311815463392277`*^9}, 3.73118175346283*^9, {3.731181828101288*^9, 
   3.7311820054623137`*^9}, {3.731249525448572*^9, 3.731249555634541*^9}, {
   3.731251395331884*^9, 3.7312514002994328`*^9}, 3.731255224217433*^9, {
   3.731255278336916*^9, 3.731255287069083*^9}, 3.731255321464694*^9, {
   3.7312554167435207`*^9, 3.731255423602404*^9}, {3.731255485896192*^9, 
   3.7312554888746777`*^9}, {3.7312562279735126`*^9, 3.73125624828537*^9}, 
   3.731256293679634*^9, {3.74291806568145*^9, 3.74291810795163*^9}, {
   3.75778883907014*^9, 3.757788890030362*^9}, {3.757788969788748*^9, 
   3.757788971659*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"fb093e4f-2450-4dec-9753-9d4e06ab6960"],

Cell["The inverse Fourier transform of the Clifford group", "Text",
 CellChangeTimes->{{3.731178823492379*^9, 3.731178846964388*^9}, {
   3.731179573709972*^9, 3.731179887665948*^9}, {3.7311799194604807`*^9, 
   3.731179925828909*^9}, {3.731180174947506*^9, 3.731180196579401*^9}, {
   3.731180337914742*^9, 3.731180553040675*^9}, {3.731181164066703*^9, 
   3.731181189183784*^9}, {3.731181300339527*^9, 3.7311813021794252`*^9}, {
   3.731181409801703*^9, 3.7311814402814713`*^9}, {3.731181470834384*^9, 
   3.7311815463392277`*^9}, 3.73118175346283*^9, {3.731181828101288*^9, 
   3.7311820054623137`*^9}, {3.731249525448572*^9, 3.731249555634541*^9}, {
   3.731251395331884*^9, 3.7312514002994328`*^9}, 3.731255224217433*^9, {
   3.731255278336916*^9, 3.731255287069083*^9}, 3.731255321464694*^9, {
   3.7312554167435207`*^9, 3.731255423602404*^9}, {3.731255485896192*^9, 
   3.7312554888746777`*^9}, {3.7312562279735126`*^9, 
   3.7312562871703987`*^9}},ExpressionUUID->"168f7cb1-3daa-4571-8d77-\
86057fbc2f87"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CliffordInverseFourier", "[", 
   RowBox[{"tilde\[Phi]s_", ",", "irreps_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"tphi", "=", "tilde\[Phi]s"}], ",", 
      RowBox[{"reps", "=", "irreps"}], ",", "dims", ",", "jj", ",", "ii"}], 
     "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"dims", " ", "=", " ", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Tr", "[", 
         RowBox[{
          RowBox[{"reps", "[", 
           RowBox[{"[", "ii", "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", 
          RowBox[{"Length", "[", "reps", "]"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"jj", "=", "1"}], 
         RowBox[{"Length", "[", "reps", "]"}]], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"dims", "[", 
           RowBox[{"[", "jj", "]"}], "]"}], ")"}], " ", 
         RowBox[{"partialTrace\[Sigma]", "[", "  ", 
          RowBox[{
           RowBox[{
            RowBox[{"KroneckerProduct", "[", 
             RowBox[{
              RowBox[{"IdentityMatrix", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Dimensions", "[", 
                  RowBox[{"tphi", "[", 
                   RowBox[{"[", "jj", "]"}], "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "/", 
                RowBox[{"dims", "[", 
                 RowBox[{"[", "jj", "]"}], "]"}]}], "]"}], ",", 
              RowBox[{"Transpose", "[", 
               RowBox[{
                RowBox[{"reps", "[", 
                 RowBox[{"[", "jj", "]"}], "]"}], "[", 
                RowBox[{"[", "ii", "]"}], "]"}], "]"}]}], "]"}], ".", " ", 
            RowBox[{"tphi", "[", 
             RowBox[{"[", "jj", "]"}], "]"}]}], ",", 
           RowBox[{"dims", "[", 
            RowBox[{"[", "jj", "]"}], "]"}]}], " ", "]"}]}]}], "   ", ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", 
         RowBox[{"Length", "[", 
          RowBox[{"reps", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.731178823492379*^9, 3.731178846964388*^9}, {
   3.731179573709972*^9, 3.731179887665948*^9}, {3.7311799194604807`*^9, 
   3.731179925828909*^9}, {3.731180174947506*^9, 3.731180196579401*^9}, {
   3.731180337914742*^9, 3.731180553040675*^9}, {3.731181164066703*^9, 
   3.731181189183784*^9}, {3.731181300339527*^9, 3.7311813021794252`*^9}, {
   3.731181409801703*^9, 3.7311814402814713`*^9}, {3.731181470834384*^9, 
   3.7311815463392277`*^9}, 3.73118175346283*^9, {3.731181828101288*^9, 
   3.7311820054623137`*^9}, {3.731249525448572*^9, 3.731249555634541*^9}, {
   3.731251395331884*^9, 3.7312514002994328`*^9}, 3.731255224217433*^9, {
   3.731255278336916*^9, 3.731255287069083*^9}, 3.731255321464694*^9, {
   3.7312554167435207`*^9, 3.731255423602404*^9}, {3.731255485896192*^9, 
   3.7312554888746777`*^9}, {3.7312562279735126`*^9, 3.731256240755394*^9}, {
   3.731256273783494*^9, 3.731256290929886*^9}, {3.757788906948196*^9, 
   3.757788987599448*^9}, {3.75778908556323*^9, 3.7577891631550493`*^9}, {
   3.757789283904883*^9, 3.7577893090966463`*^9}, {3.7577900074080677`*^9, 
   3.757790013886705*^9}, {3.757790228854686*^9, 3.757790248940402*^9}, 
   3.758913394637315*^9},
 CellLabel->"In[86]:=",ExpressionUUID->"c92df580-aced-4d75-aa87-2b7a42a7e4e4"],

Cell[CellGroupData[{

Cell["Similarity Transformations", "Subsection",
 CellChangeTimes->{{3.758638596732877*^9, 
  3.758638613425426*^9}},ExpressionUUID->"4f6266a3-53c9-4cea-b833-\
c2cb87065663"],

Cell["\<\
Two similarity transform (keep only eigenvalues greater than 0.5).  The first \
is the transformation that is relevant to RB and yields a depolarizing \
channel as the average error process in the computational basis.  The second \
yields the highest average gate fidelity in the computational basis.  \
\>", "Text",
 CellChangeTimes->{{3.731178823492379*^9, 3.731178846964388*^9}, {
   3.731179573709972*^9, 3.731179887665948*^9}, {3.7311799194604807`*^9, 
   3.731179925828909*^9}, {3.731180174947506*^9, 3.731180196579401*^9}, {
   3.731180337914742*^9, 3.731180553040675*^9}, {3.731181164066703*^9, 
   3.731181189183784*^9}, {3.731181300339527*^9, 3.7311813021794252`*^9}, {
   3.731181409801703*^9, 3.7311814402814713`*^9}, {3.731181470834384*^9, 
   3.7311815463392277`*^9}, 3.73118175346283*^9, {3.731181828101288*^9, 
   3.7311820054623137`*^9}, {3.731249525448572*^9, 3.731249555634541*^9}, {
   3.731251395331884*^9, 3.7312514002994328`*^9}, 3.731255224217433*^9, {
   3.731255278336916*^9, 3.731255287069083*^9}, 3.731255321464694*^9, {
   3.7312554167435207`*^9, 3.731255423602404*^9}, {3.731255485896192*^9, 
   3.7312554888746777`*^9}, {3.7312562279735126`*^9, 
   3.7312562871703987`*^9}, {3.7312563476760683`*^9, 3.73125635760956*^9}, {
   3.731256741218854*^9, 3.7312567857952147`*^9}, {3.7577892025441313`*^9, 
   3.757789242963479*^9}, {3.758476710220331*^9, 
   3.758476783452846*^9}},ExpressionUUID->"2b7ff174-85db-4bef-93f9-\
ecc9f465af3b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"DepolarizingSimilarityTransform", "[", "tilde\[Phi]s_", "]"}], ":=",
    " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"tphi", " ", "=", " ", "tilde\[Phi]s"}], ",", "S", ",", "dphi",
        ",", "drho", ",", "sys", ",", "vals", ",", "vec", ",", "ii", ",", 
       "jj"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"dphi", " ", "=", " ", 
       RowBox[{"Length", "[", 
        RowBox[{"tphi", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ";", 
      RowBox[{"(*", 
       RowBox[{
       "assume", " ", "identity", " ", "first", " ", "irrep", " ", "always"}],
        "*)"}], "\[IndentingNewLine]", 
      RowBox[{"S", "=", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"ii", "=", "1"}], ",", 
        RowBox[{"ii", "\[LessEqual]", " ", 
         RowBox[{"Length", "[", "tphi", "]"}]}], ",", 
        RowBox[{"ii", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"drho", "=", 
          RowBox[{
           RowBox[{"Length", "[", 
            RowBox[{"tphi", "[", 
             RowBox[{"[", "ii", "]"}], "]"}], "]"}], "/", "dphi"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"sys", " ", "=", " ", 
          RowBox[{"Eigensystem", "[", 
           RowBox[{"tphi", "[", 
            RowBox[{"[", "ii", "]"}], "]"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"vals", "=", 
          RowBox[{"sys", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"jj", "=", "1"}], ",", 
           RowBox[{"jj", "\[LessEqual]", " ", 
            RowBox[{"Length", "[", "vals", "]"}]}], ",", 
           RowBox[{"jj", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Abs", "[", 
                RowBox[{"vals", "[", 
                 RowBox[{"[", "jj", "]"}], "]"}], "]"}], ">", "0.5"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"vec", " ", "=", " ", 
                RowBox[{"sys", "[", 
                 RowBox[{"[", 
                  RowBox[{"2", ",", "jj"}], "]"}], "]"}]}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"vec", " ", "=", " ", 
                RowBox[{"vec", " ", 
                 RowBox[{"Sqrt", "[", 
                  RowBox[{"drho", "/", 
                   RowBox[{"(", 
                    RowBox[{"vec", ".", "vec"}], ")"}]}], "]"}]}]}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Total", "[", "vec", "]"}], "<", "0"}], ",", 
                 RowBox[{"vec", " ", "=", 
                  RowBox[{"-", "vec"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
               RowBox[{"S", " ", "=", " ", 
                RowBox[{"Join", "[", 
                 RowBox[{"S", ",", 
                  RowBox[{"Transpose", "[", 
                   RowBox[{"ArrayReshape", "[", 
                    RowBox[{"vec", ",", 
                    RowBox[{"{", 
                    RowBox[{"dphi", ",", "drho"}], "}"}]}], "]"}], "]"}], ",",
                   "1"}], "]"}]}], ";"}]}], "\[IndentingNewLine]", "]"}], 
            ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Transpose", "[", "S", "]"}]}]}], "\[IndentingNewLine]", 
    "]"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"OptimalSimilarityTransform", "[", "tilde\[Phi]s_", "]"}], ":=", 
  " ", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"tphi", " ", "=", " ", "tilde\[Phi]s"}], ",", "S", ",", "dphi", 
      ",", "drho", ",", "fmat", ",", "sys", ",", "vals", ",", "vec", ",", 
      "ii", ",", "jj"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"dphi", " ", "=", " ", 
      RowBox[{"Length", "[", 
       RowBox[{"tphi", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ";", 
     RowBox[{"(*", 
      RowBox[{
      "assume", " ", "identity", " ", "first", " ", "irrep", " ", "always"}], 
      "*)"}], "\[IndentingNewLine]", 
     RowBox[{"S", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"ii", "=", "1"}], ",", 
       RowBox[{"ii", "\[LessEqual]", " ", 
        RowBox[{"Length", "[", "tphi", "]"}]}], ",", 
       RowBox[{"ii", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"drho", "=", 
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"tphi", "[", 
            RowBox[{"[", "ii", "]"}], "]"}], "]"}], "/", "dphi"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"fmat", " ", "=", 
         RowBox[{"tphi", "[", 
          RowBox[{"[", "ii", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"fmat", " ", "=", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"fmat", " ", "+", 
            RowBox[{"Transpose", "[", "fmat", "]"}]}], ")"}], "/", "2"}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{"sys", " ", "=", " ", 
         RowBox[{"Eigensystem", "[", "fmat", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"vals", "=", 
         RowBox[{"sys", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"jj", "=", "1"}], ",", 
          RowBox[{"jj", "\[LessEqual]", " ", 
           RowBox[{"Length", "[", "vals", "]"}]}], ",", 
          RowBox[{"jj", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Abs", "[", 
               RowBox[{"vals", "[", 
                RowBox[{"[", "jj", "]"}], "]"}], "]"}], ">", "0.5"}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"vec", " ", "=", " ", 
               RowBox[{"sys", "[", 
                RowBox[{"[", 
                 RowBox[{"2", ",", "jj"}], "]"}], "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"vec", " ", "=", " ", 
               RowBox[{"vec", " ", 
                RowBox[{"Sqrt", "[", 
                 RowBox[{"drho", "/", 
                  RowBox[{"(", 
                   RowBox[{"vec", ".", "vec"}], ")"}]}], "]"}]}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Total", "[", "vec", "]"}], "<", "0"}], ",", 
                RowBox[{"vec", " ", "=", 
                 RowBox[{"-", "vec"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
              
              RowBox[{"S", " ", "=", " ", 
               RowBox[{"Join", "[", 
                RowBox[{"S", ",", 
                 RowBox[{"Transpose", "[", 
                  RowBox[{"ArrayReshape", "[", 
                   RowBox[{"vec", ",", 
                    RowBox[{"{", 
                    RowBox[{"dphi", ",", "drho"}], "}"}]}], "]"}], "]"}], ",",
                  "1"}], "]"}]}], ";"}]}], "\[IndentingNewLine]", "]"}], 
           ";"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], 
        ";"}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Transpose", "[", "S", "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.731178823492379*^9, 3.731178846964388*^9}, {
   3.731179573709972*^9, 3.731179887665948*^9}, {3.7311799194604807`*^9, 
   3.731179925828909*^9}, {3.731180174947506*^9, 3.731180196579401*^9}, {
   3.731180337914742*^9, 3.731180553040675*^9}, {3.731181164066703*^9, 
   3.731181189183784*^9}, {3.731181300339527*^9, 3.7311813021794252`*^9}, {
   3.731181409801703*^9, 3.7311814402814713`*^9}, {3.731181470834384*^9, 
   3.7311815463392277`*^9}, 3.73118175346283*^9, {3.731181828101288*^9, 
   3.7311820054623137`*^9}, {3.731249525448572*^9, 3.731249555634541*^9}, {
   3.731251395331884*^9, 3.7312514002994328`*^9}, 3.731255224217433*^9, {
   3.731255278336916*^9, 3.731255287069083*^9}, 3.731255321464694*^9, {
   3.7312554167435207`*^9, 3.731255423602404*^9}, {3.731255485896192*^9, 
   3.7312554888746777`*^9}, {3.7312562279735126`*^9, 3.731256240755394*^9}, {
   3.7312563000117483`*^9, 3.7312563744600153`*^9}, 3.731256734987261*^9, {
   3.7312567938980513`*^9, 3.7312568228660583`*^9}, {3.7577893197135887`*^9, 
   3.757789429786792*^9}, {3.757790366564773*^9, 3.757790374948045*^9}, {
   3.757790810683638*^9, 3.757790954082259*^9}, {3.757790989425537*^9, 
   3.757791179208061*^9}, {3.757791210509755*^9, 3.757791210661787*^9}, {
   3.758393905765377*^9, 3.7583939932704563`*^9}, {3.7583940816184893`*^9, 
   3.758394082076585*^9}, {3.758396723192314*^9, 3.758396736524177*^9}, {
   3.758475241136279*^9, 3.758475245309053*^9}, {3.7584768888059587`*^9, 
   3.758476944699048*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"9ad364b9-cc71-4ba6-a53a-c4115e00d16f"],

Cell[CellGroupData[{

Cell["Some other useful function", "Subsubsection",
 CellChangeTimes->{{3.731178823492379*^9, 3.731178846964388*^9}, {
   3.731179573709972*^9, 3.731179887665948*^9}, {3.7311799194604807`*^9, 
   3.731179925828909*^9}, {3.731180174947506*^9, 3.731180196579401*^9}, {
   3.731180337914742*^9, 3.731180553040675*^9}, {3.731181164066703*^9, 
   3.731181189183784*^9}, {3.731181300339527*^9, 3.7311813021794252`*^9}, {
   3.731181409801703*^9, 3.7311814402814713`*^9}, {3.731181470834384*^9, 
   3.7311815463392277`*^9}, 3.73118175346283*^9, {3.731181828101288*^9, 
   3.7311820054623137`*^9}, {3.731249525448572*^9, 3.731249555634541*^9}, {
   3.731251395331884*^9, 3.7312514002994328`*^9}, 3.731255224217433*^9, {
   3.731255278336916*^9, 3.731255287069083*^9}, 3.731255321464694*^9, {
   3.7312554167435207`*^9, 3.731255423602404*^9}, {3.731255485896192*^9, 
   3.7312554888746777`*^9}, {3.7312562279735126`*^9, 3.731256240755394*^9}, {
   3.7312563000117483`*^9, 
   3.731256327525346*^9}},ExpressionUUID->"b817f678-5048-4c1a-b1c2-\
458655b894da"],

Cell["Eigenvalues of the group fourier transform", "Text",
 CellChangeTimes->{{3.731178823492379*^9, 3.731178846964388*^9}, {
   3.731179573709972*^9, 3.731179887665948*^9}, {3.7311799194604807`*^9, 
   3.731179925828909*^9}, {3.731180174947506*^9, 3.731180196579401*^9}, {
   3.731180337914742*^9, 3.731180553040675*^9}, {3.731181164066703*^9, 
   3.731181189183784*^9}, {3.731181300339527*^9, 3.7311813021794252`*^9}, {
   3.731181409801703*^9, 3.7311814402814713`*^9}, {3.731181470834384*^9, 
   3.7311815463392277`*^9}, 3.73118175346283*^9, {3.731181828101288*^9, 
   3.7311820054623137`*^9}, {3.731249525448572*^9, 3.731249555634541*^9}, {
   3.731251395331884*^9, 3.7312514002994328`*^9}, 3.731255224217433*^9, {
   3.731255278336916*^9, 3.731255287069083*^9}, 3.731255321464694*^9, {
   3.7312554167435207`*^9, 3.731255423602404*^9}, {3.731255485896192*^9, 
   3.7312554888746777`*^9}, {3.7312562279735126`*^9, 
   3.7312562871703987`*^9}, {3.7312563476760683`*^9, 3.73125635760956*^9}, 
   3.757789002698366*^9},ExpressionUUID->"e4731f9e-30bb-4234-8620-\
8c2d3d495d08"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FourierEigen", "[", "tilde\[Phi]s_", "]"}], ":=", " ", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Eigenvalues", "[", 
     RowBox[{"tilde\[Phi]s", "[", 
      RowBox[{"[", "ii", "]"}], "]"}], "  ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"ii", ",", 
      RowBox[{"Length", "[", "tilde\[Phi]s", "]"}]}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.731178823492379*^9, 3.731178846964388*^9}, {
   3.731179573709972*^9, 3.731179887665948*^9}, {3.7311799194604807`*^9, 
   3.731179925828909*^9}, {3.731180174947506*^9, 3.731180196579401*^9}, {
   3.731180337914742*^9, 3.731180553040675*^9}, {3.731181164066703*^9, 
   3.731181189183784*^9}, {3.731181300339527*^9, 3.7311813021794252`*^9}, {
   3.731181409801703*^9, 3.7311814402814713`*^9}, {3.731181470834384*^9, 
   3.7311815463392277`*^9}, 3.73118175346283*^9, {3.731181828101288*^9, 
   3.7311820054623137`*^9}, {3.731249525448572*^9, 3.731249555634541*^9}, {
   3.731251395331884*^9, 3.7312514002994328`*^9}, 3.731255224217433*^9, {
   3.731255278336916*^9, 3.731255287069083*^9}, 3.731255321464694*^9, {
   3.7312554167435207`*^9, 3.731255423602404*^9}, {3.731255485896192*^9, 
   3.7312554888746777`*^9}, {3.7312562279735126`*^9, 3.731256240755394*^9}, {
   3.7312563000117483`*^9, 3.731256372761054*^9}, {3.757789263820299*^9, 
   3.757789267292495*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"5dc5a8b8-d4e7-4fc8-8815-8d63b5b0cc90"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Fourier Transform of Ideal Cliffords", "Section",
 CellChangeTimes->{{3.731180003619958*^9, 3.7311800106486473`*^9}, {
  3.731180082055355*^9, 3.73118008717232*^9}, {3.731180774689023*^9, 
  3.731180787088903*^9}, {3.731257362783565*^9, 3.731257365385491*^9}, {
  3.731260347320859*^9, 
  3.7312603579838123`*^9}},ExpressionUUID->"47ec2853-a400-4319-94f8-\
009faa0f4d4f"],

Cell["The ideal computation Cliffords", "Text",
 CellChangeTimes->{{3.7311800924016943`*^9, 3.731180123418255*^9}, 
   3.731180790756536*^9, {3.731257373178877*^9, 
   3.7312573790468388`*^9}},ExpressionUUID->"6c89785a-650c-4b96-a531-\
de21b0f0864a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PrintProcesses", "[", "CliffordsIdeal24", "]"}]], "Input",
 CellChangeTimes->{{3.731180162007441*^9, 3.731180169690291*^9}, {
   3.731180567765483*^9, 3.731180577217711*^9}, {3.731180756973855*^9, 
   3.731180840846575*^9}, {3.7311814537397537`*^9, 3.731181458072721*^9}, {
   3.731181549710198*^9, 3.731181584227572*^9}, {3.7312572875741253`*^9, 
   3.731257295536784*^9}, {3.7312573301467533`*^9, 3.7312573353404512`*^9}, {
   3.731257382494073*^9, 3.731257410264265*^9}, 3.757789461092269*^9},
 CellLabel->"In[90]:=",ExpressionUUID->"fcf0f70a-ec42-484d-804e-3f4cafb4d88e"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "1", "0", "0"},
          {"0", "0", "1", "0"},
          {"0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "1", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}]}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0"},
          {"0", "0", "1", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}]}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0"},
          {"0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]},
     {
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "1", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}]},
          {"0", "0", "1", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "1", "0", "0"},
          {"0", "0", "0", "1"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", "0", "1"},
          {"0", "0", "1", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}]},
          {"0", "0", "1", "0"},
          {"0", "1", "0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]},
     {
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0"},
          {"0", "1", "0", "0"},
          {"0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", "1", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0"},
          {"0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", "0", "1"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0"},
          {"0", "1", "0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}]},
          {"0", "0", 
           RowBox[{"-", "1"}], "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]},
     {
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", "1", "0"},
          {"0", "1", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}]}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}]}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0"},
          {"0", "0", "0", "1"},
          {"0", "0", "1", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}]},
          {"0", "0", 
           RowBox[{"-", "1"}], "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]},
     {
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", "0", "1"},
          {"0", "1", "0", "0"},
          {"0", "0", "1", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", "1", "0"},
          {"0", "0", "0", "1"},
          {"0", "1", "0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0"},
          {"0", "0", "0", "1"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}]},
          {"0", 
           RowBox[{"-", "1"}], "0", "0"},
          {"0", "0", "1", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]},
     {
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}]},
          {"0", "1", "0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", "0", "1"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", "1", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}]},
          {"0", 
           RowBox[{"-", "1"}], "0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}]},
          {"0", "1", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.731257553516996*^9, 3.7312603017539673`*^9, 3.7312650761475897`*^9, 
   3.748197330329418*^9, 3.7577894625538063`*^9, 3.75786703584897*^9, 
   3.7583814914365997`*^9, 3.7584751978291473`*^9, 3.758475467405636*^9, {
   3.758476953650529*^9, 3.758476956941771*^9}, 3.758502062632072*^9, 
   3.758502101805035*^9, 3.758913287166143*^9, 3.758913350920321*^9, 
   3.7589134103455343`*^9, 3.761581914681672*^9},
 CellLabel->
  "Out[90]//MatrixForm=",ExpressionUUID->"4329000d-35b3-45dd-a559-\
369099b5f5c6"]
}, Open  ]],

Cell["\<\
The spectra of their Choi matrices (should be positive semi-definite)\
\>", "Text",
 CellChangeTimes->{{3.7311800924016943`*^9, 3.731180123418255*^9}, 
   3.731180790756536*^9, {3.731257373178877*^9, 3.7312573790468388`*^9}, {
   3.731257469930818*^9, 3.731257502406076*^9}, {3.73125756651437*^9, 
   3.7312575825451508`*^9}, {3.731355894189*^9, 
   3.7313559064127083`*^9}},ExpressionUUID->"ed9039be-64fd-4eb0-bd9e-\
65b557b5f127"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixForm", "[", 
  RowBox[{"ProcessesChoiSpectra", "[", "CliffordsIdeal24", "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.731180162007441*^9, 3.731180169690291*^9}, {
   3.731180567765483*^9, 3.731180577217711*^9}, {3.731180756973855*^9, 
   3.731180840846575*^9}, {3.7311814537397537`*^9, 3.731181458072721*^9}, {
   3.731181549710198*^9, 3.731181584227572*^9}, {3.7312572875741253`*^9, 
   3.731257295536784*^9}, {3.7312573301467533`*^9, 3.7312573353404512`*^9}, {
   3.731257382494073*^9, 3.731257410264265*^9}, 3.731257485653203*^9, 
   3.757789471684869*^9},
 CellLabel->"In[91]:=",ExpressionUUID->"da8269e3-ce68-4c3d-bc2c-cd512c9568b1"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0"},
     {"1", "0", "0", "0"},
     {"1", "0", "0", "0"},
     {"1", "0", "0", "0"},
     {"1", "0", "0", "0"},
     {"1", "0", "0", "0"},
     {"1", "0", "0", "0"},
     {"1", "0", "0", "0"},
     {"1", "0", "0", "0"},
     {"1", "0", "0", "0"},
     {"1", "0", "0", "0"},
     {"1", "0", "0", "0"},
     {"1", "0", "0", "0"},
     {"1", "0", "0", "0"},
     {"1", "0", "0", "0"},
     {"1", "0", "0", "0"},
     {"1", "0", "0", "0"},
     {"1", "0", "0", "0"},
     {"1", "0", "0", "0"},
     {"1", "0", "0", "0"},
     {"1", "0", "0", "0"},
     {"1", "0", "0", "0"},
     {"1", "0", "0", "0"},
     {"1", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.73125755361087*^9, 3.73126030183416*^9, 3.731265076199799*^9, 
   3.748197330440649*^9, 3.7577894732802143`*^9, 3.757867036012081*^9, 
   3.758381491551799*^9, 3.758475197874119*^9, 3.758475467445505*^9, {
   3.758476953721596*^9, 3.75847695709822*^9}, 3.758502064760709*^9, 
   3.758502101861116*^9, 3.758913287234453*^9, 3.758913350982368*^9, 
   3.758913410423566*^9, 3.761581914775234*^9},
 CellLabel->
  "Out[91]//MatrixForm=",ExpressionUUID->"2025a2ce-57c6-40ea-8559-\
0cf255078798"]
}, Open  ]],

Cell["Their Fourier transform", "Text",
 CellChangeTimes->{{3.7311800924016943`*^9, 3.731180123418255*^9}, 
   3.731180790756536*^9, {3.731257373178877*^9, 
   3.731257407138969*^9}},ExpressionUUID->"3408959b-dd13-4eec-8d82-\
e20fe88efd76"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"FourierIdeal", " ", "=", " ", 
   RowBox[{"CliffordFourier", "[", 
    RowBox[{"CliffordsIdeal24", ",", "C24Irreps"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"PrintFourier", "[", "FourierIdeal", "]"}]}], "Input",
 CellChangeTimes->{{3.731180162007441*^9, 3.731180169690291*^9}, {
   3.731180567765483*^9, 3.731180577217711*^9}, {3.731180756973855*^9, 
   3.731180840846575*^9}, {3.7311814537397537`*^9, 3.731181458072721*^9}, {
   3.731181549710198*^9, 3.731181584227572*^9}, {3.7312572875741253`*^9, 
   3.731257295536784*^9}, {3.7312573301467533`*^9, 3.7312573353404512`*^9}, {
   3.731257382494073*^9, 3.731257385548378*^9}, {3.731257418029127*^9, 
   3.731257436518922*^9}, 3.757789479370873*^9, {3.7577898558659887`*^9, 
   3.757789863359139*^9}, {3.757789895394766*^9, 3.7577898957457037`*^9}, {
   3.757789935666963*^9, 3.7577899416253433`*^9}},
 CellLabel->"In[92]:=",ExpressionUUID->"ff75d57b-46f2-4cb1-84ce-83d6d0cdeeb7"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       TagBox[
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {"1", "0", "0", "0"},
           {"0", "0", "0", "0"},
           {"0", "0", "0", "0"},
           {"0", "0", "0", "0"}
          },
          
          GridBoxAlignment->{
           "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]]},
      {
       TagBox[
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {"0", "0", "0", "0"},
           {"0", "0", "0", "0"},
           {"0", "0", "0", "0"},
           {"0", "0", "0", "0"}
          },
          
          GridBoxAlignment->{
           "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]]},
      {
       TagBox[
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {"0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0"}
          },
          
          GridBoxAlignment->{
           "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]]},
      {
       TagBox[
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"}
          },
          
          GridBoxAlignment->{
           "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]]},
      {
       TagBox[
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", 
            FractionBox["1", "3"], "0", "0", "0", 
            FractionBox["1", "3"], "0", "0", "0", 
            FractionBox["1", "3"]},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", 
            FractionBox["1", "3"], "0", "0", "0", 
            FractionBox["1", "3"], "0", "0", "0", 
            FractionBox["1", "3"]},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", 
            FractionBox["1", "3"], "0", "0", "0", 
            FractionBox["1", "3"], "0", "0", "0", 
            FractionBox["1", "3"]}
          },
          
          GridBoxAlignment->{
           "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.731257553697702*^9, 3.731260301908896*^9, 3.731265076251184*^9, 
   3.7481973304967546`*^9, 3.757789861439596*^9, 3.757789897236972*^9, {
   3.757789936554961*^9, 3.757789942213491*^9}, 3.757867036084064*^9, 
   3.758381491592211*^9, 3.758475197925725*^9, 3.7584754674993*^9, {
   3.758476953768921*^9, 3.758476957165835*^9}, 3.758502064844893*^9, 
   3.75850210191108*^9, 3.7589132872975903`*^9, 3.758913351048736*^9, 
   3.7589134104898577`*^9, 3.761581914821065*^9},
 CellLabel->
  "Out[93]//MatrixForm=",ExpressionUUID->"0f761ccf-f814-497c-b839-\
0bdf1affa4da"]
}, Open  ]],

Cell["The spectra in Fourier space", "Text",
 CellChangeTimes->{{3.7311800924016943`*^9, 3.731180123418255*^9}, 
   3.731180790756536*^9, {3.731257373178877*^9, 3.731257407138969*^9}, {
   3.731257446332788*^9, 
   3.731257450664928*^9}},ExpressionUUID->"86f19685-e439-46f0-99c2-\
cfc754f67f78"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixForm", "[", 
  RowBox[{"FourierEigen", "[", "FourierIdeal", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.731180162007441*^9, 3.731180169690291*^9}, {
  3.731180567765483*^9, 3.731180577217711*^9}, {3.731180756973855*^9, 
  3.731180840846575*^9}, {3.7311814537397537`*^9, 3.731181458072721*^9}, {
  3.731181549710198*^9, 3.731181584227572*^9}, {3.7312572875741253`*^9, 
  3.731257295536784*^9}, {3.7312573301467533`*^9, 3.7312573353404512`*^9}, {
  3.731257382494073*^9, 3.731257385548378*^9}, {3.731257418029127*^9, 
  3.731257457666518*^9}, {3.731257516298176*^9, 3.7312575216138983`*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"b4d82a90-62e9-4f0c-ac44-0059c541b19b"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
        "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.731257553776163*^9, 3.731260301959589*^9, 3.731265076326494*^9, 
   3.748197330568878*^9, 3.7577899531027603`*^9, 3.757867036150609*^9, 
   3.758381491640112*^9, 3.758475197974936*^9, 3.758475467549646*^9, {
   3.758476953827742*^9, 3.758476957227054*^9}, 3.758502064877795*^9, 
   3.7585021019600077`*^9, 3.758913287351774*^9, 3.758913351109585*^9, 
   3.7589134105580263`*^9, 3.761581914880623*^9},
 CellLabel->
  "Out[94]//MatrixForm=",ExpressionUUID->"fc22e762-2391-4d71-a8f8-\
45d6e29d4551"]
}, Open  ]],

Cell["\<\
Finding the optimal similarity transformation (should be the identity)\
\>", "Text",
 CellChangeTimes->{{3.7311800924016943`*^9, 3.731180123418255*^9}, 
   3.731180790756536*^9, {3.731257373178877*^9, 3.731257407138969*^9}, {
   3.731257446332788*^9, 3.731257450664928*^9}, {3.7577903113837767`*^9, 
   3.757790331182654*^9}},ExpressionUUID->"9a9b46df-8714-453d-819e-\
9c9211c70c62"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"OptimalSimilarityTransform", "[", "FourierIdeal", "]"}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.731180162007441*^9, 3.731180169690291*^9}, {
  3.731180567765483*^9, 3.731180577217711*^9}, {3.731180756973855*^9, 
  3.731180840846575*^9}, {3.7311814537397537`*^9, 3.731181458072721*^9}, {
  3.731181549710198*^9, 3.731181584227572*^9}, {3.7312572875741253`*^9, 
  3.731257295536784*^9}, {3.7312573301467533`*^9, 3.7312573353404512`*^9}, {
  3.731257382494073*^9, 3.731257385548378*^9}, {3.731257418029127*^9, 
  3.731257457666518*^9}, {3.731257516298176*^9, 3.7312575216138983`*^9}, {
  3.757790336186298*^9, 3.757790344617227*^9}, {3.7577912217500153`*^9, 
  3.757791224569563*^9}, {3.7584768195462*^9, 3.758476826043545*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"e73f7ac8-12ff-4032-beb6-bcf136ad9ef4"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0"},
     {"0", "1", "0", "0"},
     {"0", "0", "1", "0"},
     {"0", "0", "0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.731257553776163*^9, 3.731260301959589*^9, 3.731265076326494*^9, 
   3.748197330568878*^9, 3.7577899531027603`*^9, 3.757791187779026*^9, {
   3.757791218321031*^9, 3.757791225196151*^9}, 3.757867036234613*^9, 
   3.758381491697976*^9, 3.758475198026046*^9, 3.758475467601952*^9, 
   3.758476826901269*^9, {3.7584769538947287`*^9, 3.758476957272018*^9}, 
   3.7585020649105062`*^9, 3.758502101992669*^9, 3.758913287417611*^9, 
   3.758913351158412*^9, 3.758913410623732*^9, 3.76158191493921*^9},
 CellLabel->
  "Out[95]//MatrixForm=",ExpressionUUID->"3e46b748-ba37-4dcf-82be-\
83532d2ad7d0"]
}, Open  ]],

Cell["Testing the inverse Fourier transform", "Text",
 CellChangeTimes->{{3.7311800924016943`*^9, 3.731180123418255*^9}, 
   3.731180790756536*^9, {3.731257373178877*^9, 3.731257407138969*^9}, {
   3.731257446332788*^9, 3.731257450664928*^9}, {3.731257530741415*^9, 
   3.731257539326329*^9}},ExpressionUUID->"40ec7b5d-84b2-447b-905e-\
904195ec43f2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PrintProcesses", "[", 
  RowBox[{"CliffordInverseFourier", "[", 
   RowBox[{"FourierIdeal", ",", "C24Irreps"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.731180162007441*^9, 3.731180169690291*^9}, {
  3.731180567765483*^9, 3.731180577217711*^9}, {3.731180756973855*^9, 
  3.731180840846575*^9}, {3.7311814537397537`*^9, 3.731181458072721*^9}, {
  3.731181549710198*^9, 3.731181584227572*^9}, {3.7312572875741253`*^9, 
  3.731257295536784*^9}, {3.7312573301467533`*^9, 3.7312573353404512`*^9}, {
  3.731257382494073*^9, 3.731257385548378*^9}, {3.731257418029127*^9, 
  3.731257457666518*^9}, {3.731257516298176*^9, 3.7312575508893833`*^9}, {
  3.7577899698995028`*^9, 3.757789974762362*^9}, {3.757790171190362*^9, 
  3.7577901781889477`*^9}, {3.7577902788328648`*^9, 3.757790283797319*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"50a46cf3-3f70-4a18-a68f-587f62de8519"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "1", "0", "0"},
          {"0", "0", "1", "0"},
          {"0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "1", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}]}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0"},
          {"0", "0", "1", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}]}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0"},
          {"0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]},
     {
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "1", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}]},
          {"0", "0", "1", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "1", "0", "0"},
          {"0", "0", "0", "1"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", "0", "1"},
          {"0", "0", "1", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}]},
          {"0", "0", "1", "0"},
          {"0", "1", "0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]},
     {
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0"},
          {"0", "1", "0", "0"},
          {"0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", "1", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0"},
          {"0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", "0", "1"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0"},
          {"0", "1", "0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}]},
          {"0", "0", 
           RowBox[{"-", "1"}], "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]},
     {
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", "1", "0"},
          {"0", "1", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}]}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}]}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0"},
          {"0", "0", "0", "1"},
          {"0", "0", "1", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}]},
          {"0", "0", 
           RowBox[{"-", "1"}], "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]},
     {
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", "0", "1"},
          {"0", "1", "0", "0"},
          {"0", "0", "1", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", "1", "0"},
          {"0", "0", "0", "1"},
          {"0", "1", "0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0"},
          {"0", "0", "0", "1"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}]},
          {"0", 
           RowBox[{"-", "1"}], "0", "0"},
          {"0", "0", "1", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]},
     {
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}]},
          {"0", "1", "0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", "0", "1"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", "1", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}]},
          {"0", 
           RowBox[{"-", "1"}], "0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}]},
          {"0", "1", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.7311805782670527`*^9, 3.73118084175224*^9, {3.7311814585053368`*^9, 
   3.731181484024477*^9}, {3.731181525525339*^9, 3.73118155421045*^9}, 
   3.731181584713223*^9, {3.731257291406221*^9, 3.731257335875341*^9}, 
   3.731257553853908*^9, 3.731260302034998*^9, 3.731265076478551*^9, 
   3.748197330638052*^9, 3.757789975725589*^9, 3.75779002160012*^9, 
   3.757790180448492*^9, 3.757790240903716*^9, 3.757790284971706*^9, 
   3.75786703631394*^9, 3.758381491767365*^9, 3.758475198096939*^9, 
   3.758475467680483*^9, {3.758476953953039*^9, 3.7584769573416777`*^9}, 
   3.758502064961236*^9, 3.758502102043288*^9, 3.758913287488312*^9, 
   3.7589133512350197`*^9, 3.758913410691389*^9, 3.7615819150023212`*^9},
 CellLabel->
  "Out[96]//MatrixForm=",ExpressionUUID->"550a6560-e2a3-4264-bccc-\
bdf3a75dff6b"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Example A: Proctor", "Section",
 CellChangeTimes->{{3.731180865939033*^9, 3.731180878222172*^9}, 
   3.731259756911352*^9, 3.7428454185376043`*^9, {3.742913669432003*^9, 
   3.7429136725949163`*^9}, {3.7583978207983837`*^9, 
   3.7583978258890867`*^9}},ExpressionUUID->"3cd2d016-e953-498d-b03a-\
42adf5599a23"],

Cell["\<\
First we construct some faulty Clifford processes using the generators as \
given in Proctor.  The error model under consideration is one where the \
generators of the Clifford group, Pi/2 rotations about X and Y, each \
additionally have a small rotation about the Z axis.  We are not decomposing \
the Cliffords into X and Y pi/2 rotations optimally, and so this probably \
will deviate slightly from the Proctor construction.  \
\>", "Text",
 CellChangeTimes->{{3.731180960296832*^9, 3.731181140379615*^9}, {
  3.731181203798771*^9, 3.7311812829244432`*^9}, {3.731181315079117*^9, 
  3.7311813859697027`*^9}, {3.731181594183765*^9, 3.731181678743887*^9}, {
  3.731182511400618*^9, 3.731182524379677*^9}, {3.731182557217012*^9, 
  3.73118270745639*^9}, {3.731182760201119*^9, 3.731182814746114*^9}, {
  3.7311831192914*^9, 3.731183128968059*^9}, {3.7311832662296047`*^9, 
  3.731183291078023*^9}, {3.731257935651868*^9, 3.731258011643938*^9}, {
  3.731259865479512*^9, 3.731259872278255*^9}, {3.731259928301162*^9, 
  3.7312599788729973`*^9}},ExpressionUUID->"75c30ab2-0dc0-4c59-a287-\
13a72ae76364"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Theta]Proctor", " ", "=", " ", "0.1"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"px", " ", "=", " ", 
   RowBox[{
    RowBox[{"UnitaryToProcess", "[", 
     RowBox[{"MatrixExp", "[", 
      RowBox[{
       RowBox[{"-", "I"}], " ", 
       RowBox[{"(", 
        RowBox[{"sz", "/", "2"}], ")"}], " ", "\[Theta]Proctor"}], "]"}], 
     "]"}], ".", 
    RowBox[{"UnitaryToProcess", "[", 
     RowBox[{"MatrixExp", "[", 
      RowBox[{
       RowBox[{"-", "I"}], " ", 
       RowBox[{"(", 
        RowBox[{"sx", "/", "2"}], ")"}], " ", 
       RowBox[{"Pi", "/", "2"}]}], "]"}], "]"}]}]}], " ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"py", "=", " ", 
    RowBox[{
     RowBox[{"UnitaryToProcess", "[", 
      RowBox[{"MatrixExp", "[", 
       RowBox[{
        RowBox[{"-", "I"}], " ", 
        RowBox[{"(", 
         RowBox[{"sz", "/", "2"}], ")"}], " ", "\[Theta]Proctor"}], "]"}], 
      "]"}], ".", 
     RowBox[{"UnitaryToProcess", "[", 
      RowBox[{"MatrixExp", "[", 
       RowBox[{
        RowBox[{"-", "I"}], " ", 
        RowBox[{"(", 
         RowBox[{"sy", "/", "2"}], ")"}], " ", 
        RowBox[{"Pi", "/", "2"}]}], "]"}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CliffsProctor", " ", "=", " ", 
   RowBox[{"C24RepFromGens", "[", 
    RowBox[{"px", ",", "py"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"PrintProcesses", "[", "CliffsProctor", "]"}]}], "Input",
 CellChangeTimes->{{3.731180960296832*^9, 3.731181140379615*^9}, {
   3.731181203798771*^9, 3.7311812829244432`*^9}, {3.731181315079117*^9, 
   3.7311813859697027`*^9}, {3.731181594183765*^9, 3.731181678743887*^9}, {
   3.731182511400618*^9, 3.731182524379677*^9}, {3.731182557217012*^9, 
   3.73118270745639*^9}, {3.731182760201119*^9, 3.731182814746114*^9}, {
   3.7311831192914*^9, 3.731183128968059*^9}, {3.7311832662296047`*^9, 
   3.731183291078023*^9}, 3.731257935651868*^9, {3.731258016396483*^9, 
   3.7312580459075193`*^9}, {3.757791253499954*^9, 3.757791281410301*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"c10d20e3-710b-4458-8e7b-d9f5173e8d4f"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "1", "0", "0"},
          {"0", "0", "1", "0"},
          {"0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1.`", "0.`", "0.`", "0.`"},
          {"0.`", "0.9900332889206209`", "0.09983341664682815`", 
           "0.09933466539753062`"},
          {"0.`", "0.09933466539753062`", 
           RowBox[{"-", "0.9950041652780258`"}], "0.009966711079379185`"},
          {"0.`", "0.09983341664682815`", "0.`", 
           RowBox[{"-", "0.9950041652780258`"}]}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1.`", "0.`", "0.`", "0.`"},
          {"0.`", 
           RowBox[{"-", "0.9950041652780258`"}], 
           RowBox[{"-", "0.09933466539753062`"}], 
           RowBox[{"-", "0.009966711079379185`"}]},
          {"0.`", 
           RowBox[{"-", "0.09983341664682815`"}], "0.9900332889206209`", 
           "0.09933466539753062`"},
          {"0.`", "0.`", "0.09983341664682815`", 
           RowBox[{"-", "0.9950041652780258`"}]}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1.`", "0.`", "0.`", "0.`"},
          {"0.`", 
           RowBox[{"-", "0.9959496079755038`"}], "0.009474926031537538`", 
           RowBox[{"-", "0.08941255029433813`"}]},
          {"0.`", 
           RowBox[{"-", "0.0005438198910503284`"}], 
           RowBox[{"-", "0.9950487612542127`"}], 
           RowBox[{"-", "0.09938645273065853`"}]},
          {"0.`", 
           RowBox[{"-", "0.08991152669912102`"}], 
           RowBox[{"-", "0.0989352743118157`"}], "0.9910235763408859`"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]},
     {
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1.`", "0.`", "0.`", "0.`"},
          {"0.`", "0.9950041652780258`", "0.`", "0.09983341664682815`"},
          {"0.`", "0.09983341664682815`", "0.`", 
           RowBox[{"-", "0.9950041652780258`"}]},
          {"0.`", "0.`", "1.`", "0.`"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1.`", "0.`", "0.`", "0.`"},
          {"0.`", "0.9950539573193001`", "0.09933466539753062`", 
           RowBox[{"-", "0.000496259570488683`"}]},
          {"0.`", 
           RowBox[{"-", "0.0004962595704886691`"}], "0.009966711079379185`", 
           "0.9999502079587259`"},
          {"0.`", "0.09933466539753062`", 
           RowBox[{"-", "0.9950041652780258`"}], "0.009966711079379185`"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1.`", "0.`", "0.`", "0.`"},
          {"0.`", "0.`", 
           RowBox[{"-", "0.09983341664682815`"}], "0.9950041652780258`"},
          {"0.`", "0.`", "0.9950041652780258`", "0.09983341664682815`"},
          {"0.`", 
           RowBox[{"-", "1.`"}], "0.`", "0.`"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1.`", "0.`", "0.`", "0.`"},
          {"0.`", "0.009966711079379185`", "0.0004962595704886691`", 
           RowBox[{"-", "0.9999502079587259`"}]},
          {"0.`", 
           RowBox[{"-", "0.09933466539753062`"}], "0.9950539573193001`", 
           RowBox[{"-", "0.000496259570488683`"}]},
          {"0.`", "0.9950041652780258`", "0.09933466539753062`", 
           "0.009966711079379185`"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]},
     {
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1.`", "0.`", "0.`", "0.`"},
          {"0.`", 
           RowBox[{"-", "0.0005012304800909108`"}], 
           RowBox[{"-", "0.9959496079755038`"}], 
           RowBox[{"-", "0.08991177420920177`"}]},
          {"0.`", "0.9999997512471915`", 
           RowBox[{"-", "0.0005438198910503284`"}], "0.00044918312698918026`"},
          {"0.`", 
           RowBox[{"-", "0.0004962595704886691`"}], 
           RowBox[{"-", "0.08991152669912102`"}], "0.9959496328093467`"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1.`", "0.`", "0.`", "0.`"},
          {"0.`", "0.009474926031537538`", "0.9999003687296334`", 
           "0.010463192201266222`"},
          {"0.`", 
           RowBox[{"-", "0.9950487612542128`"}], "0.010463192201266245`", 
           RowBox[{"-", "0.09883564304144882`"}]},
          {"0.`", 
           RowBox[{"-", "0.0989352743118157`"}], 
           RowBox[{"-", "0.009474926031537503`"}], "0.9950487612542126`"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1.`", "0.`", "0.`", "0.`"},
          {"0.`", 
           RowBox[{"-", "0.09933466539753062`"}], "0.000496259570488683`", 
           "0.9950539573193001`"},
          {"0.`", 
           RowBox[{"-", "0.009966711079379185`"}], 
           RowBox[{"-", "0.9999502079587259`"}], 
           RowBox[{"-", "0.0004962595704886691`"}]},
          {"0.`", "0.9950041652780258`", 
           RowBox[{"-", "0.009966711079379185`"}], "0.09933466539753062`"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1.`", "0.`", "0.`", "0.`"},
          {"0.`", "0.08941774635942569`", "0.09933466539753062`", 
           RowBox[{"-", "0.9910282997404072`"}]},
          {"0.`", "0.10880511690642114`", 
           RowBox[{"-", "0.9900332889206209`"}], 
           RowBox[{"-", "0.08941774635942568`"}]},
          {"0.`", 
           RowBox[{"-", "0.9900332889206209`"}], 
           RowBox[{"-", "0.09983341664682815`"}], 
           RowBox[{"-", "0.09933466539753062`"}]}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]},
     {
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1.`", "0.`", "0.`", "0.`"},
          {"0.`", 
           RowBox[{"-", "0.09933466539753062`"}], "0.9910282997404072`", 
           "0.08941774635942569`"},
          {"0.`", "0.9900332889206209`", "0.08941774635942568`", 
           "0.10880511690642114`"},
          {"0.`", "0.09983341664682815`", "0.09933466539753062`", 
           RowBox[{"-", "0.9900332889206209`"}]}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1.`", "0.`", "0.`", "0.`"},
          {"0.`", "0.09992777858771841`", 
           RowBox[{"-", "0.994949676037247`"}], 
           RowBox[{"-", "0.009464735595976076`"}]},
          {"0.`", 
           RowBox[{"-", "0.9949496263701813`"}], 
           RowBox[{"-", "0.0998281969968032`"}], 
           RowBox[{"-", "0.010467667849372662`"}]},
          {"0.`", "0.00946995524600107`", "0.010462945940090838`", 
           RowBox[{"-", "0.9999004183966992`"}]}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1.`", "0.`", "0.`", "0.`"},
          {"0.`", 
           RowBox[{"-", "0.9900332889206209`"}], 
           RowBox[{"-", "0.08887169474766277`"}], 
           RowBox[{"-", "0.10925158443563557`"}]},
          {"0.`", 
           RowBox[{"-", "0.09933466539753062`"}], 
           RowBox[{"-", "0.10925158443563555`"}], "0.9890382781008347`"},
          {"0.`", 
           RowBox[{"-", "0.09983341664682815`"}], "0.9900332889206209`", 
           "0.09933466539753062`"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1.`", "0.`", "0.`", "0.`"},
          {"0.`", 
           RowBox[{"-", "0.9999502079587259`"}], 
           RowBox[{"-", "0.009966711079379185`"}], 
           RowBox[{"-", "0.0004962595704886691`"}]},
          {"0.`", 
           RowBox[{"-", "0.000496259570488683`"}], "0.09933466539753062`", 
           RowBox[{"-", "0.9950539573193001`"}]},
          {"0.`", "0.009966711079379185`", 
           RowBox[{"-", "0.9950041652780258`"}], 
           RowBox[{"-", "0.09933466539753062`"}]}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]},
     {
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1.`", "0.`", "0.`", "0.`"},
          {"0.`", 
           RowBox[{"-", "0.09983341664682815`"}], 
           RowBox[{"-", "0.09933466539753062`"}], "0.9900332889206209`"},
          {"0.`", "0.9950041652780258`", 
           RowBox[{"-", "0.009966711079379185`"}], "0.09933466539753062`"},
          {"0.`", "0.`", "0.9950041652780258`", "0.09983341664682815`"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1.`", "0.`", "0.`", "0.`"},
          {"0.`", 
           RowBox[{"-", "0.08941255029433813`"}], "0.9959496079755038`", 
           RowBox[{"-", "0.009474926031537538`"}]},
          {"0.`", 
           RowBox[{"-", "0.09938645273065855`"}], "0.0005438198910503269`", 
           "0.9950487612542128`"},
          {"0.`", "0.9910235763408857`", "0.08991152669912102`", 
           "0.0989352743118157`"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1.`", "0.`", "0.`", "0.`"},
          {"0.`", "0.09888794911550752`", 
           RowBox[{"-", "0.9910282997404072`"}], 
           RowBox[{"-", "0.08991152669912102`"}]},
          {"0.`", "0.00942313869840963`", 
           RowBox[{"-", "0.08941774635942569`"}], "0.9959496328093467`"},
          {"0.`", 
           RowBox[{"-", "0.9950539573193001`"}], 
           RowBox[{"-", "0.09933466539753062`"}], "0.000496259570488683`"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1.`", "0.`", "0.`", "0.`"},
          {"0.`", "0.10925158443563555`", "0.010410699377800248`", 
           RowBox[{"-", "0.9939596111697742`"}]},
          {"0.`", 
           RowBox[{"-", "0.9890382781008347`"}], 
           RowBox[{"-", "0.09878886253857638`"}], 
           RowBox[{"-", "0.10974536477533088`"}]},
          {"0.`", 
           RowBox[{"-", "0.09933466539753062`"}], "0.9950539573193001`", 
           RowBox[{"-", "0.000496259570488683`"}]}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]},
     {
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1.`", "0.`", "0.`", "0.`"},
          {"0.`", "0.009966462326570509`", 
           RowBox[{"-", "0.9999502079587259`"}], "0.0005012304800909108`"},
          {"0.`", "0.0005012304800909029`", 
           RowBox[{"-", "0.000496259570488683`"}], 
           RowBox[{"-", "0.9999997512471915`"}]},
          {"0.`", "0.9999502079587259`", "0.009966711079379185`", 
           "0.0004962595704886691`"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1.`", "0.`", "0.`", "0.`"},
          {"0.`", "0.000496259570488683`", 
           RowBox[{"-", "0.0005012304800909029`"}], "0.9999997512471915`"},
          {"0.`", 
           RowBox[{"-", "0.9999502079587259`"}], "0.009966462326570509`", 
           "0.0005012304800909108`"},
          {"0.`", 
           RowBox[{"-", "0.009966711079379185`"}], 
           RowBox[{"-", "0.9999502079587259`"}], 
           RowBox[{"-", "0.0004962595704886691`"}]}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1.`", "0.`", "0.`", "0.`"},
          {"0.`", 
           RowBox[{"-", "0.009966711079379185`"}], "0.9950041652780258`", 
           "0.09933466539753062`"},
          {"0.`", "0.09933466539753062`", "0.09983341664682815`", 
           RowBox[{"-", "0.9900332889206209`"}]},
          {"0.`", 
           RowBox[{"-", "0.9950041652780258`"}], "0.`", 
           RowBox[{"-", "0.09983341664682815`"}]}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1.`", "0.`", "0.`", "0.`"},
          {"0.`", 
           RowBox[{"-", "0.0004437407883403203`"}], "0.09928786117388891`", 
           RowBox[{"-", "0.9950586534057316`"}]},
          {"0.`", "0.993959636003617`", "0.10924688834920428`", 
           "0.010457503601441969`"},
          {"0.`", "0.10974536477533088`", 
           RowBox[{"-", "0.9890434965205177`"}], 
           RowBox[{"-", "0.09873660365233605`"}]}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.7312580471003103`*^9, 3.731258851280336*^9, 
  3.7312603021613293`*^9, 3.731265076537991*^9, 3.757791284509989*^9, 
  3.757867050160028*^9, 3.758397829606778*^9, 3.758397887621058*^9, 
  3.758475198151252*^9, 3.758475467733255*^9, 3.758476959038287*^9, 
  3.7585020650103207`*^9, 3.758502102091066*^9, 3.758913287555908*^9, 
  3.758913351292202*^9, 3.758913410758348*^9},
 CellLabel->
  "Out[101]//MatrixForm=",ExpressionUUID->"d4719c1b-245a-4b2b-9c09-\
19a6da5c7950"]
}, Open  ]],

Cell["Now we construct the Fourier transform", "Text",
 CellChangeTimes->{{3.731180960296832*^9, 3.731181140379615*^9}, {
   3.731181203798771*^9, 3.7311812829244432`*^9}, {3.731181315079117*^9, 
   3.7311813859697027`*^9}, {3.731181594183765*^9, 3.731181678743887*^9}, {
   3.731182511400618*^9, 3.731182524379677*^9}, {3.731182557217012*^9, 
   3.73118270745639*^9}, {3.731182760201119*^9, 3.731182814746114*^9}, {
   3.7311831192914*^9, 3.731183128968059*^9}, {3.7311832662296047`*^9, 
   3.731183291078023*^9}, 3.731257935651868*^9, {3.731258016396483*^9, 
   3.731258017762776*^9}, {3.731258055484405*^9, 3.73125805864535*^9}, {
   3.7312581139209347`*^9, 
   3.731258158355192*^9}},ExpressionUUID->"7c4e1d5e-586c-4c76-9264-\
a6044e7d1c18"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"FourierProctor", " ", "=", " ", 
   RowBox[{"CliffordFourier", "[", 
    RowBox[{"CliffsProctor", ",", "C24Irreps"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"PrintFourier", "[", "FourierProctor", "]"}]}], "Input",
 CellChangeTimes->{{3.731180960296832*^9, 3.731181140379615*^9}, {
   3.731181203798771*^9, 3.7311812829244432`*^9}, {3.731181315079117*^9, 
   3.7311813859697027`*^9}, {3.731181594183765*^9, 3.731181678743887*^9}, {
   3.731182511400618*^9, 3.731182524379677*^9}, {3.731182557217012*^9, 
   3.73118270745639*^9}, {3.731182760201119*^9, 3.731182814746114*^9}, {
   3.7311831192914*^9, 3.731183128968059*^9}, {3.7311832662296047`*^9, 
   3.731183291078023*^9}, 3.731257935651868*^9, {3.731258016396483*^9, 
   3.731258017762776*^9}, {3.731258055484405*^9, 3.73125805864535*^9}, {
   3.7312581139209347`*^9, 3.7312581673909063`*^9}, 3.731258216128767*^9, {
   3.757791325042225*^9, 3.757791325688243*^9}, {3.757944290683364*^9, 
   3.7579442932060947`*^9}, {3.757944957491438*^9, 3.7579449583127747`*^9}, {
   3.758397843798107*^9, 3.75839784580282*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"c1ac0ee6-0ff0-49a0-b6f1-51794b0c9cfd"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       TagBox[
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {"1.`", "0.`", "0.`", "0.`"},
           {"0.`", "0.001154857450304016`", "0.0008679591428649025`", 
            RowBox[{"-", "0.0003919591880414437`"}]},
           {"0.`", "0.0003270812920148844`", "0.0008556128952607415`", 
            "0.00082220067070748`"},
           {"0.`", "0.0012748491426854591`", "0.00010319947820498776`", 
            "0.0009255010562213098`"}
          },
          
          GridBoxAlignment->{
           "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]]},
      {
       TagBox[
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {"0.`", "0.`", "0.`", "0.`"},
           {"0.`", "0.00034725524189664625`", "0.0007830081495767062`", 
            "0.0005102610849650358`"},
           {"0.`", "0.0004066958685773689`", "0.0008861679425864142`", 
            "0.0001301586914367573`"},
           {"0.`", 
            RowBox[{"-", "0.00033472081365097255`"}], 
            "0.00010564492463370026`", 
            RowBox[{"-", "0.0008243413525284894`"}]}
          },
          
          GridBoxAlignment->{
           "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]]},
      {
       TagBox[
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {"0.`", 
            RowBox[{"-", "9.25185853854297`*^-18"}], "0.`", "0.`", "0.`", 
            "0.`", "0.`", "0.`"},
           {
            RowBox[{"-", "9.25185853854297`*^-18"}], "0.`", "0.`", "0.`", 
            "0.`", "0.`", "0.`", "0.`"},
           {"0.`", "0.`", 
            RowBox[{"-", "0.00003703344960663083`"}], 
            "7.350455313905508`*^-7", "0.00019121178720035134`", 
            "0.00035687069467240214`", "0.00022471914272868877`", 
            RowBox[{"-", "0.00032205209222330904`"}]},
           {"0.`", "0.`", "1.0571707099310546`*^-6", 
            RowBox[{"-", "0.0008290834381072716`"}], 
            RowBox[{"-", "0.00035669087324352534`"}], 
            "0.00023001422668323182`", 
            RowBox[{"-", "0.0003628514471608964`"}], 
            RowBox[{"-", "0.0002894445882138137`"}]},
           {"0.`", "0.`", 
            RowBox[{"-", "0.00022653555831552222`"}], 
            RowBox[{"-", "0.0003570469361104474`"}], 
            RowBox[{"-", "0.00045972619380406826`"}], 
            RowBox[{"-", "1.0928961609191906`*^-6"}], 
            "0.00020551922019877066`", 
            RowBox[{"-", "0.0003936845713665288`"}]},
           {"0.`", "0.`", "0.00035722675753932585`", 
            RowBox[{"-", "0.0002706744145240837`"}], 
            RowBox[{"-", "6.993200803966324`*^-7"}], 
            RowBox[{"-", "0.00041361892657170346`"}], 
            RowBox[{"-", "0.0003635671528855883`"}], "0.0005576665670105195`"},
           {"0.`", "0.`", "0.0005996834260467692`", "0.0003255261317741231`", 
            "0.0006552315697709674`", "0.0003973348523553891`", 
            RowBox[{"-", "0.00033275474491857116`"}], 
            "3.578506295303744`*^-7"},
           {"0.`", "0.`", "0.0003595662276104726`", "0.0001704886528993797`", 
            "0.00035974604903935464`", 
            RowBox[{"-", "0.0006473859793137548`"}], 
            RowBox[{"-", "3.578506295303744`*^-7"}], "0.00040908061617642616`"}
          },
          
          GridBoxAlignment->{
           "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]]},
      {
       TagBox[
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {"0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
            "0.`", "0.`", "0.`"},
           {"0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
            "0.`", "0.`", "0.`"},
           {"0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
            "0.`", "0.`", "0.`"},
           {"0.`", "0.`", "0.`", "0.00003939344572824003`", 
            RowBox[{"-", "0.0007894743892572815`"}], "0.0003927449119708003`", 
            RowBox[{"-", "0.0003533298004896387`"}], 
            "4.3470195779706415`*^-6", "0.0004319322660396631`", 
            RowBox[{"-", "0.00043212809630065706`"}], 
            RowBox[{"-", "0.0008328088658686074`"}], 
            "0.00008272189804753305`"},
           {"0.`", "0.`", "0.`", 
            RowBox[{"-", "0.000032766706017301375`"}], 
            RowBox[{"-", "0.00037381151419279185`"}], 
            "0.000020460979391715796`", 
            RowBox[{"-", "3.5113414111701915`*^-6"}], 
            RowBox[{"-", "0.00039478858464739655`"}], 
            "0.00044009711722709877`", 
            RowBox[{"-", "0.00039887583781090966`"}], 
            RowBox[{"-", "0.0004548802467907806`"}], 
            RowBox[{"-", "0.0004109438530909854`"}]},
           {"0.`", "0.`", "0.`", 
            RowBox[{"-", "0.0004340989447367149`"}], 
            "0.000020894916257151636`", "0.00002669525086009446`", 
            "0.0003944889962964835`", "0.00039462281865475755`", 
            "0.000046001572136270444`", "0.0003968632530338302`", 
            "0.00001840714344929391`", 
            RowBox[{"-", "0.000807454660046017`"}]},
           {"0.`", "0.`", "0.`", "0.000022659162127096573`", 
            "3.7266957905781233`*^-6", 
            RowBox[{"-", "0.00039874008353279566`"}], 
            RowBox[{"-", "0.0004113467942465897`"}], 
            RowBox[{"-", "0.00041507137419802503`"}], 
            "0.00002048181183571309`", 
            RowBox[{"-", "0.00003930097861076787`"}], 
            RowBox[{"-", "0.00045509865899662997`"}], 
            RowBox[{"-", "0.0004113580852190252`"}]},
           {"0.`", "0.`", "0.`", 
            RowBox[{"-", "0.00008663085212513391`"}], 
            RowBox[{"-", "0.000018799622030661253`"}], 
            RowBox[{"-", "0.0003903696722703468`"}], "0.0004109852590799441`",
             "1.8581656744444859`*^-6", 
            RowBox[{"-", "0.00043368563371134`"}], "0.000019945515415865386`", 
            RowBox[{"-", "0.00002069816489349359`"}], 
            RowBox[{"-", "0.00008270106560356408`"}]},
           {"0.`", "0.`", "0.`", 
            RowBox[{"-", "0.00043597779320095977`"}], 
            RowBox[{"-", "0.00043604953091771516`"}], 
            RowBox[{"-", "0.00041301650351214907`"}], 
            "0.000020874290417095473`", "0.00039233180754937383`", 
            RowBox[{"-", "0.00043365449351672836`"}], 
            RowBox[{"-", "0.000022535647778140766`"}], 
            "0.0004378039851131767`", 
            RowBox[{"-", "0.0004984966765025094`"}]},
           {"0.`", "0.`", "0.`", "0.00002264884920706589`", 
            RowBox[{"-", "0.0000333869265027487`"}], "0.0004337791407416803`", 
            RowBox[{"-", "0.00045270222559964934`"}], 
            "0.00041546503717704807`", "0.00006202265205836979`", 
            RowBox[{"-", "0.00004126197584437367`"}], 
            RowBox[{"-", "0.00045237164153892617`"}], 
            RowBox[{"-", "0.00041114169097842347`"}]},
           {"0.`", "0.`", "0.`", "0.0012601777129202737`", 
            "1.8675471529945122`*^-6", 
            RowBox[{"-", "0.00006204327789843579`"}], 
            "0.00010090835862824012`", 
            RowBox[{"-", "0.0004319209235455877`"}], 
            "0.00039263077910040484`", 
            RowBox[{"-", "0.00036161120398929547`"}], 
            RowBox[{"-", "0.00004126197584435979`"}], 
            "0.0004111396214915239`"},
           {"0.`", "0.`", "0.`", 
            RowBox[{"-", "0.000041261975844378296`"}], 
            RowBox[{"-", "0.0004175614179273186`"}], "0.000791248434549351`", 
            
            RowBox[{"-", "0.00041714717546046813`"}], 
            "0.00004124135000428686`", "0.0004339738795681718`", 
            "0.00041113962149152505`", 
            RowBox[{"-", "0.0004111416909784229`"}], 
            "4.158563169084917`*^-6"}
          },
          
          GridBoxAlignment->{
           "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]]},
      {
       TagBox[
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {"0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
            "0.`", "0.`", "0.`"},
           {"0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
            "0.`", "0.`", "0.`"},
           {"0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
            "0.`", "0.`", "0.`"},
           {"0.`", "0.`", "0.`", "0.3317095284021176`", 
            RowBox[{"-", "0.016563331678725663`"}], 
            RowBox[{"-", "0.01695267181499876`"}], "0.016161092801558072`", 
            "0.3318233430598106`", 
            RowBox[{"-", "0.01702927243640289`"}], "0.01699162199390465`", 
            "0.01577197849795387`", "0.33167033062665735`"},
           {"0.`", "0.`", "0.`", 
            RowBox[{"-", "0.017469316747423757`"}], "0.0012831576622642134`", 
            "0.0008100982772232257`", 
            RowBox[{"-", "0.0008261780853680845`"}], 
            RowBox[{"-", "0.01699212875501063`"}], "0.0012623763602101518`", 
            RowBox[{"-", "0.0005232495423997615`"}], 
            RowBox[{"-", "0.0012025219350902006`"}], 
            RowBox[{"-", "0.017012806237114323`"}]},
           {"0.`", "0.`", "0.`", 
            RowBox[{"-", "0.014464709445061378`"}], "0.0008013656668120714`", 
            "0.0007250771142983299`", 
            RowBox[{"-", "0.0002702164637735788`"}], 
            RowBox[{"-", "0.015247926907472608`"}], "0.000702012993050396`", 
            RowBox[{"-", "0.0011362062677875223`"}], 
            RowBox[{"-", "0.0007205445307684685`"}], 
            RowBox[{"-", "0.014090920724328111`"}]},
           {"0.`", "0.`", "0.`", "0.01661999933249033`", 
            RowBox[{"-", "0.0008350730717595992`"}], 
            RowBox[{"-", "0.001221023465489667`"}], "0.0012456223822104224`", 
            "0.01627267491318076`", 
            RowBox[{"-", "0.0008510410684506586`"}], "0.000874175846319695`", 
            "0.001210564556616352`", "0.016182288335740175`"},
           {"0.`", "0.`", "0.`", "0.33158265479722543`", 
            RowBox[{"-", "0.016533222224078374`"}], 
            RowBox[{"-", "0.01620697049809288`"}], "0.015264229531072636`", 
            "0.3316719931220638`", 
            RowBox[{"-", "0.016117942595770908`"}], "0.018233079759101847`", 
            "0.015750232085627654`", "0.33166991845367744`"},
           {"0.`", "0.`", "0.`", 
            RowBox[{"-", "0.017739563322076615`"}], "0.0005603220634406164`", 
            "0.0004092607833660906`", 
            RowBox[{"-", "0.0008431348734863095`"}], 
            RowBox[{"-", "0.018605078550261486`"}], "0.0012604974187827346`", 
            
            RowBox[{"-", "0.0009281468045868463`"}], 
            RowBox[{"-", "0.0013429821364979119`"}], 
            RowBox[{"-", "0.016892155757461516`"}]},
           {"0.`", "0.`", "0.`", "0.015789429762955363`", 
            RowBox[{"-", "0.000706349704877746`"}], 
            RowBox[{"-", "0.001264338397356605`"}], "0.00037785703101527823`",
             "0.01452449171426232`", 
            RowBox[{"-", "0.0008510193045651732`"}], "0.0007892972807705493`",
             "0.0002948165185397607`", "0.016136360000618594`"},
           {"0.`", "0.`", "0.`", "0.016993717391433114`", 
            RowBox[{"-", "0.0008286917094619146`"}], 
            RowBox[{"-", "0.0008100785828246432`"}], "0.0008038349244495907`",
             "0.016995978503432575`", 
            RowBox[{"-", "0.0012231900357153186`"}], "0.0005357222152784131`",
             "0.0007892972807705539`", "0.016975197201378512`"},
           {"0.`", "0.`", "0.`", "0.3317113969322337`", 
            RowBox[{"-", "0.017010338009050843`"}], 
            RowBox[{"-", "0.01660332704671178`"}], "0.016183928089208766`", 
            "0.33162889360638503`", 
            RowBox[{"-", "0.016998031459455158`"}], "0.01697519720137851`", 
            "0.01613636000061859`", "0.331748500344909`"}
          },
          
          GridBoxAlignment->{
           "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.731258219806541*^9, 3.731258851457448*^9, 
  3.73126030227499*^9, 3.731265076647538*^9, 3.757791327815331*^9, 
  3.7578670702041473`*^9, 3.757944392320212*^9, 3.757944959106683*^9, 
  3.758381494350287*^9, 3.758396745609152*^9, 3.7583969181417847`*^9, 
  3.7583978877394543`*^9, 3.758475198189355*^9, 3.758475467780109*^9, 
  3.758476959145385*^9, 3.758502065050394*^9, 3.758502102126824*^9, 
  3.7589132876177998`*^9, 3.758913351342605*^9, 3.75891341091009*^9},
 CellLabel->
  "Out[103]//MatrixForm=",ExpressionUUID->"dfb78973-3205-4a6d-8f78-\
c72d5d686f22"]
}, Open  ]],

Cell["\<\
We can also look at the spectra of the Fourier matrices (in absolute value)\
\>", "Text",
 CellChangeTimes->{{3.731180960296832*^9, 3.731181140379615*^9}, {
   3.731181203798771*^9, 3.7311812829244432`*^9}, {3.731181315079117*^9, 
   3.7311813859697027`*^9}, {3.731181594183765*^9, 3.731181678743887*^9}, {
   3.731182511400618*^9, 3.731182524379677*^9}, {3.731182557217012*^9, 
   3.73118270745639*^9}, {3.731182760201119*^9, 3.731182814746114*^9}, {
   3.7311831192914*^9, 3.731183128968059*^9}, {3.7311832662296047`*^9, 
   3.731183291078023*^9}, 3.731257935651868*^9, {3.731258016396483*^9, 
   3.731258017762776*^9}, {3.731258055484405*^9, 3.73125805864535*^9}, {
   3.7312581139209347`*^9, 
   3.731258204172565*^9}},ExpressionUUID->"8c0c5287-8558-4cfc-815c-\
c0d428b09abe"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixForm", "[", 
  RowBox[{"Abs", "[", 
   RowBox[{"FourierEigen", "[", "FourierProctor", "]"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.731180960296832*^9, 3.731181140379615*^9}, {
   3.731181203798771*^9, 3.7311812829244432`*^9}, {3.731181315079117*^9, 
   3.7311813859697027`*^9}, {3.731181594183765*^9, 3.731181678743887*^9}, {
   3.731182511400618*^9, 3.731182524379677*^9}, {3.731182557217012*^9, 
   3.73118270745639*^9}, {3.731182760201119*^9, 3.731182814746114*^9}, {
   3.7311831192914*^9, 3.731183128968059*^9}, {3.7311832662296047`*^9, 
   3.731183291078023*^9}, 3.731257935651868*^9, {3.731258016396483*^9, 
   3.731258017762776*^9}, {3.731258055484405*^9, 3.73125805864535*^9}, {
   3.7312581139209347`*^9, 3.731258164932541*^9}, {3.731258195816847*^9, 
   3.731258212903266*^9}, 3.7579442941535387`*^9, {3.757944782138474*^9, 
   3.757944783611245*^9}, 3.7583978467164507`*^9},
 CellLabel->
  "In[104]:=",ExpressionUUID->"90dbe648-24e1-4746-8fc0-fc8b79a4921b"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"{", 
        RowBox[{
        "1.`", ",", "0.0018831935694408378`", ",", "0.0009985809270402657`", 
         ",", "0.0009985809270402657`"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
        "0.0012193014648240416`", ",", "0.0006210936819578257`", ",", 
         "0.0001891259509116444`", ",", "0.`"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
        "0.0008255534491999297`", ",", "0.0008255534491999297`", ",", 
         "0.0006188229173497042`", ",", "0.0006188229173497042`", ",", 
         "0.00022062447001434062`", ",", "0.0001859460170494768`", ",", 
         "9.25185853854297`*^-18", ",", "9.25185853854297`*^-18"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
        "0.0014307391003810753`", ",", "0.0014307391003810753`", ",", 
         "0.0009363280741013611`", ",", "0.0009363280741013611`", ",", 
         "0.0006573319356248587`", ",", "0.0006573319356248587`", ",", 
         "0.0006386525627646031`", ",", "0.0006386525627646031`", ",", 
         "0.00021458758813686448`", ",", "0.`", ",", "0.`", ",", "0.`"}], 
        "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
        "0.9999706362337125`", ",", "0.0010920485742192771`", ",", 
         "0.0010920485742192771`", ",", "0.0007928339470599904`", ",", 
         "0.0007928339470599904`", ",", "0.000620133645215961`", ",", 
         "0.000620133645215961`", ",", "0.00010970129398197937`", ",", 
         "8.486017880757505`*^-7", ",", "0.`", ",", "0.`", ",", "0.`"}], "}"}]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.731258227643705*^9, 3.731258851540206*^9, 
  3.731260302320915*^9, 3.731265076696773*^9, 3.7577913334730253`*^9, 
  3.757867076189151*^9, 3.7579444040638437`*^9, 3.757944784778345*^9, 
  3.757944963344489*^9, 3.7583814944175777`*^9, 3.758396745680009*^9, 
  3.758396918223958*^9, 3.758397887792704*^9, 3.758475198243279*^9, 
  3.7584754678455477`*^9, 3.758476959213964*^9, 3.758502065093959*^9, 
  3.758502102158095*^9, 3.75891328780089*^9, 3.758913351390213*^9, 
  3.7589134109756947`*^9},
 CellLabel->
  "Out[104]//MatrixForm=",ExpressionUUID->"6d6842dc-a956-4790-8b97-\
3c28e73c937d"]
}, Open  ]],

Cell["And see that t and p are given", "Text",
 CellChangeTimes->{{3.731180960296832*^9, 3.731181140379615*^9}, {
   3.731181203798771*^9, 3.7311812829244432`*^9}, {3.731181315079117*^9, 
   3.7311813859697027`*^9}, {3.731181594183765*^9, 3.731181678743887*^9}, {
   3.731182511400618*^9, 3.731182524379677*^9}, {3.731182557217012*^9, 
   3.73118270745639*^9}, {3.731182760201119*^9, 3.731182814746114*^9}, {
   3.7311831192914*^9, 3.731183128968059*^9}, {3.7311832662296047`*^9, 
   3.731183291078023*^9}, 3.731257935651868*^9, {3.731258016396483*^9, 
   3.731258017762776*^9}, {3.731258055484405*^9, 3.73125805864535*^9}, {
   3.7312581139209347`*^9, 3.731258164932541*^9}, {3.731258195816847*^9, 
   3.731258324149858*^9}, {3.731258360692032*^9, 3.7312583621193657`*^9}, {
   3.731259102314988*^9, 3.731259119946414*^9}, {3.731259176007639*^9, 
   3.731259179500762*^9}},ExpressionUUID->"41f660c5-7fa6-4b10-8691-\
9fe3c88ec5b0"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"tProctor", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"FourierEigen", "[", "FourierProctor", "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"1", ",", "1"}], "]"}], "]"}], "//", "Chop"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pProctor", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"FourierEigen", "[", "FourierProctor", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"5", ",", "1"}], "]"}], "]"}], "//", "Chop"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{"tProctor", ",", "pProctor"}], "}"}]}], "Input",
 CellChangeTimes->{{3.731180960296832*^9, 3.731181140379615*^9}, {
   3.731181203798771*^9, 3.7311812829244432`*^9}, {3.731181315079117*^9, 
   3.7311813859697027`*^9}, {3.731181594183765*^9, 3.731181678743887*^9}, {
   3.731182511400618*^9, 3.731182524379677*^9}, {3.731182557217012*^9, 
   3.73118270745639*^9}, {3.731182760201119*^9, 3.731182814746114*^9}, {
   3.7311831192914*^9, 3.731183128968059*^9}, {3.7311832662296047`*^9, 
   3.731183291078023*^9}, 3.731257935651868*^9, {3.731258016396483*^9, 
   3.731258017762776*^9}, {3.731258055484405*^9, 3.73125805864535*^9}, {
   3.7312581139209347`*^9, 3.731258164932541*^9}, {3.731258195816847*^9, 
   3.731258324149858*^9}, {3.731258360692032*^9, 3.7312583621193657`*^9}, {
   3.731259102314988*^9, 3.731259172113934*^9}, {3.757793840414246*^9, 
   3.7577939277144737`*^9}, {3.757944296020649*^9, 3.757944299592482*^9}, {
   3.7583976857137203`*^9, 3.758397693661137*^9}, {3.75839784801258*^9, 
   3.758397851310034*^9}},
 CellLabel->
  "In[105]:=",ExpressionUUID->"507b9e0b-35ac-4272-860c-7f3a6ef4268e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.`", ",", "0.9999706362337125`"}], "}"}]], "Output",
 CellChangeTimes->{{3.731259142201868*^9, 3.731259172631976*^9}, 
   3.731260302370702*^9, 3.731265076747141*^9, 3.757791348902873*^9, {
   3.757793915425179*^9, 3.7577939311727753`*^9}, 3.75786708780977*^9, 
   3.75794479066752*^9, 3.757944966515667*^9, 3.758381494458598*^9, 
   3.758396745762713*^9, 3.7583969182951202`*^9, 3.758397360859062*^9, 
   3.758397694058193*^9, 3.758397887862342*^9, 3.758475198291696*^9, 
   3.7584754678973837`*^9, 3.758476959281158*^9, 3.758502065143243*^9, 
   3.7585021021818533`*^9, 3.758913287867937*^9, 3.7589133514503813`*^9, 
   3.758913411042829*^9},
 CellLabel->
  "Out[107]=",ExpressionUUID->"4227baaa-912f-4f53-af5c-a0ac5bd6abca"]
}, Open  ]],

Cell["\<\
Let\[CloseCurlyQuote]s construct the depolarizing similarity transformation \
and the optimal similarity transformations .\
\>", "Text",
 CellChangeTimes->{{3.731180960296832*^9, 3.731181140379615*^9}, {
   3.731181203798771*^9, 3.7311812829244432`*^9}, {3.731181315079117*^9, 
   3.7311813859697027`*^9}, {3.731181594183765*^9, 3.731181678743887*^9}, {
   3.731182511400618*^9, 3.731182524379677*^9}, {3.731182557217012*^9, 
   3.73118270745639*^9}, {3.731182760201119*^9, 3.731182814746114*^9}, {
   3.7311831192914*^9, 3.731183128968059*^9}, {3.7311832662296047`*^9, 
   3.731183291078023*^9}, 3.731257935651868*^9, {3.731258016396483*^9, 
   3.731258017762776*^9}, {3.731258055484405*^9, 3.73125805864535*^9}, {
   3.7312581139209347`*^9, 3.731258164932541*^9}, {3.731258195816847*^9, 
   3.731258324149858*^9}, {3.731258360692032*^9, 3.7312583621193657`*^9}, {
   3.757791381186482*^9, 3.757791392913488*^9}, {3.757867200435775*^9, 
   3.757867205779668*^9}, {3.7583973183385687`*^9, 
   3.758397336598249*^9}},ExpressionUUID->"cd9d0ae4-45ce-4b6b-a7b7-\
308d2a13101c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SDepProctor", "=", 
   RowBox[{
    RowBox[{"DepolarizingSimilarityTransform", "[", "FourierProctor", "]"}], "//",
     "Chop"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"SDepProctor", "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SOptProctor", "=", 
   RowBox[{
    RowBox[{"OptimalSimilarityTransform", "[", "FourierProctor", "]"}], "//", 
    "Chop"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"SOptProctor", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.757791399882407*^9, 3.757791430282197*^9}, {
  3.7577915912127953`*^9, 3.757791613386443*^9}, {3.757944307592005*^9, 
  3.757944309152699*^9}, {3.758394021494281*^9, 3.758394032803802*^9}, {
  3.758397852222693*^9, 3.758397855651902*^9}, {3.758475263122222*^9, 
  3.758475270740389*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"d242ed6b-1c6e-4fe7-98b3-6e257ced7cc8"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1.`", "0", "0", "0"},
     {"0", "0.9977014796941589`", 
      RowBox[{"-", "0.051645733116444034`"}], 
      RowBox[{"-", "0.04391130316391933`"}]},
     {"0", "0.04926256885175078`", "0.9973530768388527`", 
      RowBox[{"-", "0.053375552309845475`"}]},
     {"0", "0.04654622186958792`", "0.05109033534731453`", 
      "0.997612444705349`"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.757791422733294*^9, 3.757791430960657*^9}, {
   3.757791593432913*^9, 3.7577916140306673`*^9}, 3.7578672078917427`*^9, 
   3.7579448410340548`*^9, 3.757944992999939*^9, 3.758381494608693*^9, 
   3.758394035588606*^9, 3.758394091653099*^9, 3.758396745993144*^9, 
   3.758396918512031*^9, 3.758397363015592*^9, 3.758397887924429*^9, 
   3.758475198341384*^9, 3.7584754679466476`*^9, 3.7584769593377953`*^9, 
   3.7585020651921253`*^9, 3.758502102222761*^9, 3.758913287930047*^9, 
   3.758913351505623*^9, 3.758913411111308*^9},
 CellLabel->
  "Out[109]//MatrixForm=",ExpressionUUID->"693a8433-18bc-4c9f-b85e-\
2961a9d530f8"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1.`", "0", "0", "0"},
     {"0", "0.997600137308725`", 
      RowBox[{"-", "0.05093819874506433`"}], 
      RowBox[{"-", "0.046906520157341584`"}]},
     {"0", "0.04848677642838981`", "0.9974768832509561`", 
      RowBox[{"-", "0.051851478950974035`"}]},
     {"0", "0.04942861876623169`", "0.049454203233865644`", 
      "0.9975522351077435`"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.757791422733294*^9, 3.757791430960657*^9}, {
   3.757791593432913*^9, 3.7577916140306673`*^9}, 3.7578672078917427`*^9, 
   3.7579448410340548`*^9, 3.757944992999939*^9, 3.758381494608693*^9, 
   3.758394035588606*^9, 3.758394091653099*^9, 3.758396745993144*^9, 
   3.758396918512031*^9, 3.758397363015592*^9, 3.758397887924429*^9, 
   3.758475198341384*^9, 3.7584754679466476`*^9, 3.7584769593377953`*^9, 
   3.7585020651921253`*^9, 3.758502102222761*^9, 3.758913287930047*^9, 
   3.758913351505623*^9, 3.758913411126729*^9},
 CellLabel->
  "Out[111]//MatrixForm=",ExpressionUUID->"87486b46-c8ea-4505-bfee-\
f23e676796fb"]
}, Open  ]],

Cell["\<\
And now express the faulty Clifford group in these new gauges, and we can \
look at the resulting avergage error channels\
\>", "Text",
 CellChangeTimes->{{3.731180960296832*^9, 3.731181140379615*^9}, {
   3.731181203798771*^9, 3.7311812829244432`*^9}, {3.731181315079117*^9, 
   3.7311813859697027`*^9}, {3.731181594183765*^9, 3.731181678743887*^9}, {
   3.731182511400618*^9, 3.731182524379677*^9}, {3.731182557217012*^9, 
   3.73118270745639*^9}, {3.731182760201119*^9, 3.731182814746114*^9}, {
   3.7311831192914*^9, 3.731183128968059*^9}, {3.7311832662296047`*^9, 
   3.731183291078023*^9}, 3.731257935651868*^9, {3.731258016396483*^9, 
   3.731258017762776*^9}, {3.731258055484405*^9, 3.73125805864535*^9}, {
   3.7312581139209347`*^9, 3.731258164932541*^9}, {3.731258195816847*^9, 
   3.731258324149858*^9}, {3.731258360692032*^9, 3.7312583621193657`*^9}, {
   3.757791381186482*^9, 3.757791392913488*^9}, {3.757867200435775*^9, 
   3.7578672515812607`*^9}, {3.7583973445793*^9, 3.758397347022932*^9}, {
   3.758397399380786*^9, 
   3.7583974128634853`*^9}},ExpressionUUID->"4fe17add-8641-48e3-b4c9-\
b7418b21341c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"CliffsProctorDep", " ", "=", " ", 
   RowBox[{
    RowBox[{"GaugeTransform", "[", 
     RowBox[{"CliffsProctor", ",", "SDepProctor"}], "]"}], "//", "Chop"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CliffsProctorOpt", " ", "=", " ", 
    RowBox[{
     RowBox[{"GaugeTransform", "[", 
      RowBox[{"CliffsProctor", ",", "SOptProctor"}], "]"}], "//", "Chop"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AverageError", "[", 
   RowBox[{"CliffsProctorDep", ",", "CliffordsIdeal24"}], "]"}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AverageError", "[", 
    RowBox[{"CliffsProctorOpt", ",", "CliffordsIdeal24"}], "]"}], "//", 
   "MatrixForm"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PrintProcesses", "[", "CliffsProctorDep", "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"PrintProcesses", "[", "CliffsProctorOpt", "]"}], ";"}], 
   "\[IndentingNewLine]", "*)"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.7577918332945213`*^9, 3.757791907998184*^9}, {
  3.75779369214581*^9, 3.757793699278454*^9}, {3.757793737823257*^9, 
  3.757793739833807*^9}, {3.75794431020452*^9, 3.757944313423791*^9}, {
  3.75839410464818*^9, 3.7583941116314383`*^9}, {3.758397352324539*^9, 
  3.758397355566621*^9}, {3.758397429379219*^9, 3.758397465384993*^9}, {
  3.75839785663072*^9, 3.758397863145849*^9}, {3.758475277048386*^9, 
  3.758475303852757*^9}},
 CellLabel->
  "In[112]:=",ExpressionUUID->"a888fe59-aed1-4b5f-8202-a60ecb6136a9"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1.`", "0.`", "0.`", "0.`"},
     {"0.`", "0.9999706362337129`", 
      RowBox[{"-", "3.082748177100451`*^-17"}], "8.252585536235498`*^-17"},
     {"0.`", "5.2692225582795515`*^-17", "0.9999706362337124`", 
      "9.812029660993815`*^-17"},
     {"0.`", 
      RowBox[{"-", "1.0598076236045806`*^-16"}], "5.774460770657797`*^-16", 
      "0.9999706362337129`"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.7577918888966217`*^9, 3.7577919089287853`*^9}, 
   3.7577937004704857`*^9, 3.757793755202324*^9, 3.7578672546424026`*^9, 
   3.75794484416361*^9, 3.757944997008046*^9, 3.758381494666506*^9, 
   3.7583941121509933`*^9, 3.7583967460747023`*^9, 3.7583969186119223`*^9, 
   3.7583973660638437`*^9, 3.758397466062283*^9, 3.7583978879906883`*^9, 
   3.758475198407296*^9, 3.758475468013855*^9, 3.758476959403119*^9, 
   3.7585020652586603`*^9, 3.758502102273177*^9, 3.75891328801327*^9, 
   3.758913351616149*^9, 3.758913411194292*^9},
 CellLabel->
  "Out[114]//MatrixForm=",ExpressionUUID->"ede6321b-233b-452a-aea5-\
85576c0dd139"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1.`", "0.`", "0.`", "0.`"},
     {"0.`", "0.9999782563420145`", 
      RowBox[{"-", "0.0006280945593228619`"}], "0.0029155619783461603`"},
     {"0.`", "0.0006263712782009765`", "0.9999786031327189`", 
      RowBox[{"-", "0.0016674180153131786`"}]},
     {"0.`", 
      RowBox[{"-", "0.0029180921270626683`"}], "0.0016697880887589596`", 
      "0.9999784403010193`"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.7577918888966217`*^9, 3.7577919089287853`*^9}, 
   3.7577937004704857`*^9, 3.757793755202324*^9, 3.7578672546424026`*^9, 
   3.75794484416361*^9, 3.757944997008046*^9, 3.758381494666506*^9, 
   3.7583941121509933`*^9, 3.7583967460747023`*^9, 3.7583969186119223`*^9, 
   3.7583973660638437`*^9, 3.758397466062283*^9, 3.7583978879906883`*^9, 
   3.758475198407296*^9, 3.758475468013855*^9, 3.758476959403119*^9, 
   3.7585020652586603`*^9, 3.758502102273177*^9, 3.75891328801327*^9, 
   3.758913351616149*^9, 3.75891341121004*^9},
 CellLabel->
  "Out[115]//MatrixForm=",ExpressionUUID->"ae0ef3eb-9b6f-4e61-bd8d-\
eb8931f79a59"]
}, Open  ]],

Cell["\<\
Now let\[CloseCurlyQuote]s look at all the resulting fidelities (or gate \
errors).\
\>", "Text",
 CellChangeTimes->{{3.731180960296832*^9, 3.731181140379615*^9}, {
   3.731181203798771*^9, 3.7311812829244432`*^9}, {3.731181315079117*^9, 
   3.7311813859697027`*^9}, {3.731181594183765*^9, 3.731181678743887*^9}, {
   3.731182511400618*^9, 3.731182524379677*^9}, {3.731182557217012*^9, 
   3.73118270745639*^9}, {3.731182760201119*^9, 3.731182814746114*^9}, {
   3.7311831192914*^9, 3.731183128968059*^9}, {3.7311832662296047`*^9, 
   3.731183291078023*^9}, 3.731257935651868*^9, {3.731258016396483*^9, 
   3.731258017762776*^9}, {3.731258055484405*^9, 3.73125805864535*^9}, {
   3.7312581139209347`*^9, 3.731258164932541*^9}, {3.731258195816847*^9, 
   3.731258324149858*^9}, {3.731258360692032*^9, 3.7312583621193657`*^9}, {
   3.757791381186482*^9, 3.757791392913488*^9}, {3.757867200435775*^9, 
   3.7578672515812607`*^9}, {3.7578672824719477`*^9, 3.757867305888088*^9}, {
   3.758397376372203*^9, 3.758397391793941*^9}, {3.758397523662488*^9, 
   3.758397525271719*^9}, {3.758638732186358*^9, 
   3.7586387414813223`*^9}},ExpressionUUID->"debfa7ee-302e-45d5-a67d-\
0f283cda2c39"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Print", "[", "\"\<Fe of original gateset\>\"", "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Fe", "[", 
    RowBox[{"CliffsProctor", ",", "CliffordsIdeal24"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"1", "-", 
    RowBox[{"Fe", "[", 
     RowBox[{"CliffsProctor", ",", "CliffordsIdeal24"}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Print", "[", "\"\<Fe from Fourier sepctrum (t and p)\>\"", "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"FeSpec", "[", 
    RowBox[{"tProctor", ",", "pProctor"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"1", "-", 
    RowBox[{"FeSpec", "[", 
     RowBox[{"tProctor", ",", "pProctor"}], "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", "\"\<Fe in depolarizing gauge\>\"", "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Fe", "[", 
    RowBox[{"CliffsProctorDep", ",", "CliffordsIdeal24"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"1", "-", 
    RowBox[{"Fe", "[", 
     RowBox[{"CliffsProctorDep", ",", "CliffordsIdeal24"}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Print", "[", "\"\<Fe in the optimal gauge\>\"", "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Fe", "[", 
    RowBox[{"CliffsProctorOpt", ",", "CliffordsIdeal24"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"1", "-", 
    RowBox[{"Fe", "[", 
     RowBox[{"CliffsProctorOpt", ",", "CliffordsIdeal24"}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.731180960296832*^9, 3.731181140379615*^9}, {
   3.731181203798771*^9, 3.7311812829244432`*^9}, {3.731181315079117*^9, 
   3.7311813859697027`*^9}, {3.731181594183765*^9, 3.731181678743887*^9}, {
   3.731182511400618*^9, 3.731182524379677*^9}, {3.731182557217012*^9, 
   3.73118270745639*^9}, {3.731182760201119*^9, 3.731182814746114*^9}, {
   3.7311831192914*^9, 3.731183128968059*^9}, {3.7311832662296047`*^9, 
   3.731183291078023*^9}, 3.731257935651868*^9, {3.731258016396483*^9, 
   3.731258017762776*^9}, {3.731258055484405*^9, 3.73125805864535*^9}, {
   3.7312581139209347`*^9, 3.731258121630972*^9}, {3.7577913038723803`*^9, 
   3.757791305087143*^9}, {3.757944286445405*^9, 3.757944289562767*^9}, {
   3.75839751713699*^9, 3.758397671263919*^9}, {3.7583978643139753`*^9, 
   3.758397870278068*^9}, {3.758475317865793*^9, 3.758475345379922*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"5487d6d3-51f5-4dca-b205-f2be8a0142cc"],

Cell[BoxData["\<\"Fe of original gateset\"\>"], "Print",
 CellChangeTimes->{{3.758397674115148*^9, 3.7583976997696533`*^9}, 
   3.758397888057722*^9, 3.758475198547423*^9, 3.7584754680802307`*^9, 
   3.758476959470294*^9, 3.758502065324342*^9, 3.758502102338538*^9, 
   3.758913288097206*^9, 3.758913351692028*^9, 3.758913411277831*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"7fd46c89-8269-4b09-973d-bb9e5454337d"],

Cell[BoxData["0.99630413983627`"], "Output",
 CellChangeTimes->{
  3.731258123197838*^9, 3.731258851367908*^9, 3.7312603022027493`*^9, 
   3.731265076581506*^9, 3.7577913080021467`*^9, 3.757867063042224*^9, 
   3.757944386636086*^9, 3.757944952805333*^9, 3.758381494272298*^9, 
   3.758396745538266*^9, 3.7583969180503483`*^9, 3.758397263693614*^9, {
   3.758397674135491*^9, 3.75839769978553*^9}, 3.758397888073741*^9, 
   3.758475198563624*^9, 3.758475468096973*^9, 3.758476959485787*^9, 
   3.7585020653431*^9, 3.75850210235397*^9, 3.758913288122311*^9, 
   3.758913351709963*^9, 3.7589134112993803`*^9},
 CellLabel->
  "Out[117]=",ExpressionUUID->"b9401890-0f50-4778-9e23-178670ce4fb3"],

Cell[BoxData["0.003695860163730025`"], "Output",
 CellChangeTimes->{
  3.731258123197838*^9, 3.731258851367908*^9, 3.7312603022027493`*^9, 
   3.731265076581506*^9, 3.7577913080021467`*^9, 3.757867063042224*^9, 
   3.757944386636086*^9, 3.757944952805333*^9, 3.758381494272298*^9, 
   3.758396745538266*^9, 3.7583969180503483`*^9, 3.758397263693614*^9, {
   3.758397674135491*^9, 3.75839769978553*^9}, 3.758397888073741*^9, 
   3.758475198563624*^9, 3.758475468096973*^9, 3.758476959485787*^9, 
   3.7585020653431*^9, 3.75850210235397*^9, 3.758913288122311*^9, 
   3.758913351709963*^9, 3.758913411310988*^9},
 CellLabel->
  "Out[118]=",ExpressionUUID->"a9e9b508-f790-455c-a0f7-16153a156580"],

Cell[BoxData["\<\"Fe from Fourier sepctrum (t and p)\"\>"], "Print",
 CellChangeTimes->{{3.758397674115148*^9, 3.7583976997696533`*^9}, 
   3.758397888057722*^9, 3.758475198547423*^9, 3.7584754680802307`*^9, 
   3.758476959470294*^9, 3.758502065324342*^9, 3.758502102338538*^9, 
   3.758913288097206*^9, 3.758913351692028*^9, 3.7589134113235607`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"a1d0c609-fb71-4a3f-b3e1-0c9768a07c3a"],

Cell[BoxData["0.9999779771752844`"], "Output",
 CellChangeTimes->{
  3.731258123197838*^9, 3.731258851367908*^9, 3.7312603022027493`*^9, 
   3.731265076581506*^9, 3.7577913080021467`*^9, 3.757867063042224*^9, 
   3.757944386636086*^9, 3.757944952805333*^9, 3.758381494272298*^9, 
   3.758396745538266*^9, 3.7583969180503483`*^9, 3.758397263693614*^9, {
   3.758397674135491*^9, 3.75839769978553*^9}, 3.758397888073741*^9, 
   3.758475198563624*^9, 3.758475468096973*^9, 3.758476959485787*^9, 
   3.7585020653431*^9, 3.75850210235397*^9, 3.758913288122311*^9, 
   3.758913351709963*^9, 3.758913411334649*^9},
 CellLabel->
  "Out[120]=",ExpressionUUID->"8537c049-b31b-47dd-9aee-798783de4b24"],

Cell[BoxData["0.000022022824715639544`"], "Output",
 CellChangeTimes->{
  3.731258123197838*^9, 3.731258851367908*^9, 3.7312603022027493`*^9, 
   3.731265076581506*^9, 3.7577913080021467`*^9, 3.757867063042224*^9, 
   3.757944386636086*^9, 3.757944952805333*^9, 3.758381494272298*^9, 
   3.758396745538266*^9, 3.7583969180503483`*^9, 3.758397263693614*^9, {
   3.758397674135491*^9, 3.75839769978553*^9}, 3.758397888073741*^9, 
   3.758475198563624*^9, 3.758475468096973*^9, 3.758476959485787*^9, 
   3.7585020653431*^9, 3.75850210235397*^9, 3.758913288122311*^9, 
   3.758913351709963*^9, 3.758913411346404*^9},
 CellLabel->
  "Out[121]=",ExpressionUUID->"14733303-757e-4236-bf2a-007ec0a36ef1"],

Cell[BoxData["\<\"Fe in depolarizing gauge\"\>"], "Print",
 CellChangeTimes->{{3.758397674115148*^9, 3.7583976997696533`*^9}, 
   3.758397888057722*^9, 3.758475198547423*^9, 3.7584754680802307`*^9, 
   3.758476959470294*^9, 3.758502065324342*^9, 3.758502102338538*^9, 
   3.758913288097206*^9, 3.758913351692028*^9, 3.7589134113588133`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"0e87b31b-6dac-4226-9f85-9994edc14e15"],

Cell[BoxData["0.9999779771752846`"], "Output",
 CellChangeTimes->{
  3.731258123197838*^9, 3.731258851367908*^9, 3.7312603022027493`*^9, 
   3.731265076581506*^9, 3.7577913080021467`*^9, 3.757867063042224*^9, 
   3.757944386636086*^9, 3.757944952805333*^9, 3.758381494272298*^9, 
   3.758396745538266*^9, 3.7583969180503483`*^9, 3.758397263693614*^9, {
   3.758397674135491*^9, 3.75839769978553*^9}, 3.758397888073741*^9, 
   3.758475198563624*^9, 3.758475468096973*^9, 3.758476959485787*^9, 
   3.7585020653431*^9, 3.75850210235397*^9, 3.758913288122311*^9, 
   3.758913351709963*^9, 3.75891341136889*^9},
 CellLabel->
  "Out[123]=",ExpressionUUID->"7501b16e-29fb-4fdc-b046-d49abd9cd352"],

Cell[BoxData["0.0000220228247154175`"], "Output",
 CellChangeTimes->{
  3.731258123197838*^9, 3.731258851367908*^9, 3.7312603022027493`*^9, 
   3.731265076581506*^9, 3.7577913080021467`*^9, 3.757867063042224*^9, 
   3.757944386636086*^9, 3.757944952805333*^9, 3.758381494272298*^9, 
   3.758396745538266*^9, 3.7583969180503483`*^9, 3.758397263693614*^9, {
   3.758397674135491*^9, 3.75839769978553*^9}, 3.758397888073741*^9, 
   3.758475198563624*^9, 3.758475468096973*^9, 3.758476959485787*^9, 
   3.7585020653431*^9, 3.75850210235397*^9, 3.758913288122311*^9, 
   3.758913351709963*^9, 3.758913411380473*^9},
 CellLabel->
  "Out[124]=",ExpressionUUID->"cf08b6f9-80a3-49fe-89f0-8cfabce9ad6a"],

Cell[BoxData["\<\"Fe in the optimal gauge\"\>"], "Print",
 CellChangeTimes->{{3.758397674115148*^9, 3.7583976997696533`*^9}, 
   3.758397888057722*^9, 3.758475198547423*^9, 3.7584754680802307`*^9, 
   3.758476959470294*^9, 3.758502065324342*^9, 3.758502102338538*^9, 
   3.758913288097206*^9, 3.758913351692028*^9, 3.758913411392935*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"f35a955f-95f7-46bf-9b80-4ceae09b08fd"],

Cell[BoxData["0.9999838249439381`"], "Output",
 CellChangeTimes->{
  3.731258123197838*^9, 3.731258851367908*^9, 3.7312603022027493`*^9, 
   3.731265076581506*^9, 3.7577913080021467`*^9, 3.757867063042224*^9, 
   3.757944386636086*^9, 3.757944952805333*^9, 3.758381494272298*^9, 
   3.758396745538266*^9, 3.7583969180503483`*^9, 3.758397263693614*^9, {
   3.758397674135491*^9, 3.75839769978553*^9}, 3.758397888073741*^9, 
   3.758475198563624*^9, 3.758475468096973*^9, 3.758476959485787*^9, 
   3.7585020653431*^9, 3.75850210235397*^9, 3.758913288122311*^9, 
   3.758913351709963*^9, 3.758913411403232*^9},
 CellLabel->
  "Out[126]=",ExpressionUUID->"f6203a41-5df6-41f6-9126-de0fac248f25"],

Cell[BoxData["0.00001617505606188452`"], "Output",
 CellChangeTimes->{
  3.731258123197838*^9, 3.731258851367908*^9, 3.7312603022027493`*^9, 
   3.731265076581506*^9, 3.7577913080021467`*^9, 3.757867063042224*^9, 
   3.757944386636086*^9, 3.757944952805333*^9, 3.758381494272298*^9, 
   3.758396745538266*^9, 3.7583969180503483`*^9, 3.758397263693614*^9, {
   3.758397674135491*^9, 3.75839769978553*^9}, 3.758397888073741*^9, 
   3.758475198563624*^9, 3.758475468096973*^9, 3.758476959485787*^9, 
   3.7585020653431*^9, 3.75850210235397*^9, 3.758913288122311*^9, 
   3.758913351709963*^9, 3.758913411415662*^9},
 CellLabel->
  "Out[127]=",ExpressionUUID->"7776278b-e6f5-4e20-a817-c4cf906e450b"]
}, Open  ]],

Cell["\<\
In this example it appears that the gauge leads to unphysical process \
matrices in that there are small (but on the same order of the RB decay) \
negative eigenvalues in the resulting Choi matrices.\
\>", "Text",
 CellChangeTimes->{{3.731180960296832*^9, 3.731181140379615*^9}, {
   3.731181203798771*^9, 3.7311812829244432`*^9}, {3.731181315079117*^9, 
   3.7311813859697027`*^9}, {3.731181594183765*^9, 3.731181678743887*^9}, {
   3.731182511400618*^9, 3.731182524379677*^9}, {3.731182557217012*^9, 
   3.73118270745639*^9}, {3.731182760201119*^9, 3.731182814746114*^9}, {
   3.7311831192914*^9, 3.731183128968059*^9}, {3.7311832662296047`*^9, 
   3.731183291078023*^9}, 3.731257935651868*^9, {3.731258016396483*^9, 
   3.731258017762776*^9}, {3.731258055484405*^9, 3.73125805864535*^9}, {
   3.7312581139209347`*^9, 3.731258164932541*^9}, {3.731258195816847*^9, 
   3.731258241774663*^9}, {3.731258328129067*^9, 3.7312583300215883`*^9}, {
   3.731258397180387*^9, 3.731258402247232*^9}, {3.731258496205523*^9, 
   3.731258511326579*^9}, {3.757867316954135*^9, 3.75786734438148*^9}, {
   3.758397734812789*^9, 3.758397780800585*^9}, 3.758397871584922*^9, {
   3.758397947052339*^9, 
   3.758398025658049*^9}},ExpressionUUID->"b48035e6-112e-4d1f-8a8e-\
0519841d0142"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"MatrixForm", "[", 
  RowBox[{"ProcessesChoiSpectra", "[", "CliffsProctorDep", "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{"ProcessesChoiSpectra", "[", "CliffsProctorOpt", "]"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.731180960296832*^9, 3.731181140379615*^9}, {
   3.731181203798771*^9, 3.7311812829244432`*^9}, {3.731181315079117*^9, 
   3.7311813859697027`*^9}, {3.731181594183765*^9, 3.731181678743887*^9}, {
   3.731182511400618*^9, 3.731182524379677*^9}, {3.731182557217012*^9, 
   3.73118270745639*^9}, {3.731182760201119*^9, 3.731182814746114*^9}, {
   3.7311831192914*^9, 3.731183128968059*^9}, {3.7311832662296047`*^9, 
   3.731183291078023*^9}, 3.731257935651868*^9, {3.731258016396483*^9, 
   3.731258017762776*^9}, {3.731258055484405*^9, 3.73125805864535*^9}, {
   3.7312581139209347`*^9, 3.731258164932541*^9}, {3.731258195816847*^9, 
   3.731258241774663*^9}, {3.731258328129067*^9, 3.7312583300215883`*^9}, {
   3.731258397180387*^9, 3.731258402247232*^9}, {3.731258496205523*^9, 
   3.7312584997889547`*^9}, {3.7312585407672586`*^9, 3.73125854699082*^9}, 
   3.757791916451425*^9, 3.7579443173359118`*^9, {3.75839772401707*^9, 
   3.758397726417132*^9}, {3.758397872824505*^9, 3.758397873487175*^9}, {
   3.758475446990737*^9, 3.7584754504464073`*^9}},
 CellLabel->
  "In[128]:=",ExpressionUUID->"b5593207-f230-41d9-b0a8-50272900b2d6"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1.`", "0.`", "0.`", "0.`"},
     {"1.0000000000759453`", 
      RowBox[{"-", "8.722273773835733`*^-6"}], "8.707023715719558`*^-6", 
      "1.5174112776411112`*^-8"},
     {"1.0000000000711415`", 
      RowBox[{"-", "8.441134373655628`*^-6"}], "8.427940365763091`*^-6", 
      "1.3122866210297626`*^-8"},
     {"1.000000000006527`", "2.565417409249631`*^-6", 
      RowBox[{"-", "2.5438715834838026`*^-6"}], 
      RowBox[{"-", "2.155235236854074`*^-8"}]},
     {"1.0000000000572782`", "8.429893272963336`*^-6", 
      RowBox[{"-", "6.210203954377493`*^-6"}], 
      RowBox[{"-", "2.2197465969195895`*^-6"}]},
     {"1.0000000000568978`", 
      RowBox[{"-", "8.401793837661712`*^-6"}], "6.189606330182813`*^-6", 
      "2.2121306098627678`*^-6"},
     {"1.0000000000435596`", "7.49199775838273`*^-6", 
      RowBox[{"-", "4.955154943053365`*^-6"}], 
      RowBox[{"-", "2.536886374909722`*^-6"}]},
     {"1.0000000000432039`", 
      RowBox[{"-", "7.463011946637375`*^-6"}], "4.927760012478737`*^-6", 
      "2.5352087306261594`*^-6"},
     {"1.0000000000809268`", 
      RowBox[{"-", "9.089297538701028`*^-6"}], "8.899551913174704`*^-6", 
      "1.8966469856171044`*^-7"},
     {"1.0000000000811187`", "9.083270137920563`*^-6", 
      RowBox[{"-", "8.927877266112524`*^-6"}], 
      RowBox[{"-", "1.554739908281597`*^-7"}]},
     {"1.0000000000297444`", 
      RowBox[{"-", "5.464424232348478`*^-6"}], "5.443254107738268`*^-6", 
      "2.1140379772348055`*^-8"},
     {"1.000000000045969`", "6.792970625806525`*^-6", 
      RowBox[{"-", "6.767037966233355`*^-6"}], 
      RowBox[{"-", "2.5978628681958913`*^-8"}]},
     {"1.0000000000086595`", 
      RowBox[{"-", "2.9462287185836744`*^-6"}], "2.9389529239132702`*^-6", 
      "7.267135691932924`*^-9"},
     {"1.0000000000129996`", 
      RowBox[{"-", "3.6550171317632615`*^-6"}], "3.553759524867613`*^-6", 
      "1.0124460729555977`*^-7"},
     {"1.0000000000758396`", "8.719631269110723`*^-6", 
      RowBox[{"-", "8.697496483563639`*^-6"}], 
      RowBox[{"-", "2.2210625153258018`*^-8"}]},
     {"1.0000000000364602`", 
      RowBox[{"-", "6.0384823993326596`*^-6"}], "6.0379714960288495`*^-6", 
      "4.744428863555983`*^-10"},
     {"1.0000000000479206`", 
      RowBox[{"-", "7.543036566034672`*^-6"}], "6.062241949329056`*^-6", 
      "1.4807466959971644`*^-6"},
     {"1.000000000047497`", "7.507358304874265`*^-6", 
      RowBox[{"-", "6.0398969841113675`*^-6"}], 
      RowBox[{"-", "1.467508818183177`*^-6"}]},
     {"1.0000000000378093`", 
      RowBox[{"-", "6.325949843438923`*^-6"}], "5.95506325918548`*^-6", 
      "3.708487752146864`*^-7"},
     {"1.0000000000374112`", "6.285769523994605`*^-6", 
      RowBox[{"-", "5.931765580283159`*^-6"}], 
      RowBox[{"-", "3.540413548594057`*^-7"}]},
     {"1.0000000000656148`", 
      RowBox[{"-", "8.348728380440705`*^-6"}], "7.82656858793572`*^-6", 
      "5.220941779515121`*^-7"},
     {"1.0000000000657172`", "8.37386168438102`*^-6", 
      RowBox[{"-", "7.809892979110225`*^-6"}], 
      RowBox[{"-", "5.640344223168141`*^-7"}]},
     {"1.000000000059531`", 
      RowBox[{"-", "8.712381435897462`*^-6"}], "5.969197935319757`*^-6", 
      "2.743123969363872`*^-6"},
     {"1.00000000005904`", "8.680646388742707`*^-6", 
      RowBox[{"-", "5.929247187006654`*^-6"}], 
      RowBox[{"-", "2.751458241832254`*^-6"}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.731258611672185*^9, 3.731258851778316*^9, 3.731260302578562*^9, 
   3.731265076949079*^9, 3.7577919173510017`*^9, 3.7577938216283407`*^9, 
   3.757867356394969*^9, 3.7579448831769457`*^9, 3.757945002938561*^9, 
   3.758381494817299*^9, 3.758396746258904*^9, 3.758396918783066*^9, {
   3.758397716947282*^9, 3.758397727022716*^9}, 3.758397888225013*^9, 
   3.758475198686517*^9, 3.758475468247621*^9, 3.758476959640876*^9, 
   3.758502065474409*^9, 3.758502102489276*^9, 3.758913288342456*^9, 
   3.758913351870555*^9, 3.758913411495202*^9},
 CellLabel->
  "Out[128]//MatrixForm=",ExpressionUUID->"45777753-d7ad-44dc-b66e-\
bf0f45255771"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1.`", "4.6912032091826196`*^-17", 
      RowBox[{"-", "3.1467793201611977`*^-17"}], "1.7096502175622363`*^-18"},
     {"1.0000000000125115`", 
      RowBox[{"-", "3.53930162843221`*^-6"}], "3.5349471103805336`*^-6", 
      "4.34200669194589`*^-9"},
     {"1.00000000001331`", 
      RowBox[{"-", "3.6485427726917816`*^-6"}], "3.648174724545041`*^-6", 
      "3.5473757565307513`*^-10"},
     {"1.000000000000879`", 
      RowBox[{"-", "9.451537306877112`*^-7"}], "9.296260647976693`*^-7", 
      "1.552678706980873`*^-8"},
     {"1.0000000000072218`", "3.0066794134917472`*^-6", 
      RowBox[{"-", "2.168167701561889`*^-6"}], 
      RowBox[{"-", "8.385189340732791`*^-7"}]},
     {"1.0000000000071596`", 
      RowBox[{"-", "2.994450119043289`*^-6"}], "2.156365656138657`*^-6", 
      "8.380773034229579`*^-7"},
     {"1.0000000000067744`", "2.638346198863182`*^-6", 
      RowBox[{"-", "2.5657348824828066`*^-6"}], 
      RowBox[{"-", "7.261809075672528`*^-8"}]},
     {"1.0000000000067082`", 
      RowBox[{"-", "2.625529535851718`*^-6"}], "2.5529304977599407`*^-6", 
      "7.259232993293472`*^-8"},
     {"1.000000000012926`", "3.6466500650372387`*^-6", 
      RowBox[{"-", "3.541586693689351`*^-6"}], 
      RowBox[{"-", "1.0507629736619188`*^-7"}]},
     {"1.0000000000129246`", 
      RowBox[{"-", "3.646301708271983`*^-6"}], "3.541565251720763`*^-6", 
      "1.047235318414412`*^-7"},
     {"1.0000000000034572`", 
      RowBox[{"-", "1.8699321196644328`*^-6"}], "1.8486009557062046`*^-6", 
      "2.1327706851831144`*^-8"},
     {"1.0000000000099367`", "3.1585405597665595`*^-6", 
      RowBox[{"-", "3.1459471905274247`*^-6"}], 
      RowBox[{"-", "1.260330611793535`*^-8"}]},
     {"1.0000000000002502`", "5.055027057822568`*^-7", 
      RowBox[{"-", "4.958498256626169`*^-7"}], 
      RowBox[{"-", "9.65313090687838`*^-9"}]},
     {"1.0000000000006508`", 
      RowBox[{"-", "8.075701179071229`*^-7"}], "8.055208402281789`*^-7", 
      "2.048626774481406`*^-9"},
     {"1.000000000007105`", "2.673045260215264`*^-6", 
      RowBox[{"-", "2.6578914321144505`*^-6"}], 
      RowBox[{"-", "1.516093308097131`*^-8"}]},
     {"1.000000000005592`", 
      RowBox[{"-", "2.3740676595482153`*^-6"}], "2.355312188107609`*^-6", 
      "1.8749879422448693`*^-8"},
     {"1.0000000000080713`", 
      RowBox[{"-", "3.056608144784352`*^-6"}], "2.559932470564806`*^-6", 
      "4.966676026568938`*^-7"},
     {"1.000000000008107`", "3.0610160236863163`*^-6", 
      RowBox[{"-", "2.5694726514558152`*^-6"}], 
      RowBox[{"-", "4.915514789031668`*^-7"}]},
     {"1.0000000000046558`", "2.3391067331971524`*^-6", 
      RowBox[{"-", "1.91263000304117`*^-6"}], 
      RowBox[{"-", "4.264813858465393`*^-7"}]},
     {"1.0000000000046763`", 
      RowBox[{"-", "2.3578174415831375`*^-6"}], "1.890775473378476`*^-6", 
      "4.670372918667441`*^-7"},
     {"1.0000000000086762`", 
      RowBox[{"-", "3.0970222673696055`*^-6"}], "2.7661338152839822`*^-6", 
      "3.3087977556240837`*^-7"},
     {"1.0000000000086822`", "3.1097879077490153`*^-6", 
      RowBox[{"-", "2.750390635274502`*^-6"}], 
      RowBox[{"-", "3.5940595489191204`*^-7"}]},
     {"1.0000000000055993`", 
      RowBox[{"-", "2.533173112129253`*^-6"}], "2.1534811428108505`*^-6", 
      "3.796863701892533`*^-7"},
     {"1.0000000000056124`", "2.5330803490896387`*^-6", 
      RowBox[{"-", "2.1608708995522353`*^-6"}], 
      RowBox[{"-", "3.722150618856545`*^-7"}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.731258611672185*^9, 3.731258851778316*^9, 3.731260302578562*^9, 
   3.731265076949079*^9, 3.7577919173510017`*^9, 3.7577938216283407`*^9, 
   3.757867356394969*^9, 3.7579448831769457`*^9, 3.757945002938561*^9, 
   3.758381494817299*^9, 3.758396746258904*^9, 3.758396918783066*^9, {
   3.758397716947282*^9, 3.758397727022716*^9}, 3.758397888225013*^9, 
   3.758475198686517*^9, 3.758475468247621*^9, 3.758476959640876*^9, 
   3.758502065474409*^9, 3.758502102489276*^9, 3.758913288342456*^9, 
   3.758913351870555*^9, 3.758913411517436*^9},
 CellLabel->
  "Out[129]//MatrixForm=",ExpressionUUID->"11379b6f-2ebf-4cb4-9ffc-\
b1a23cc25912"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Example B: Wallman", "Section",
 CellChangeTimes->{{3.731180865939033*^9, 3.731180878222172*^9}, 
   3.731259756911352*^9, 3.7428454185376043`*^9, {3.742913669432003*^9, 
   3.7429136725949163`*^9}},ExpressionUUID->"29817bf5-7685-43ea-a60d-\
ba5b97a0a4b7"],

Cell["\<\
In this example we first construct a parameterized version of the faulty \
Cliffords.   Wallman\[CloseCurlyQuote]s error model is one in which all \
Cliffords have a uniform depolarizing error, but half of them additionally \
have a small rotation about Z.\
\>", "Text",
 CellChangeTimes->{{3.731180960296832*^9, 3.731181140379615*^9}, {
   3.731181203798771*^9, 3.7311812829244432`*^9}, {3.731181315079117*^9, 
   3.7311813859697027`*^9}, {3.731181594183765*^9, 3.731181678743887*^9}, {
   3.731182511400618*^9, 3.731182524379677*^9}, {3.731182557217012*^9, 
   3.73118270745639*^9}, {3.731182760201119*^9, 3.731182814746114*^9}, {
   3.7311831192914*^9, 3.731183128968059*^9}, {3.7311832662296047`*^9, 
   3.731183291078023*^9}, {3.731257935651868*^9, 3.731258011643938*^9}, {
   3.731259853478409*^9, 3.731259854309465*^9}, {3.731259990468606*^9, 
   3.7312600359445066`*^9}, {3.731260129430352*^9, 3.731260138384615*^9}, 
   3.731260313061109*^9, {3.761581486422299*^9, 3.7615815311788607`*^9}, {
   3.76158175957897*^9, 
   3.761581809855188*^9}},ExpressionUUID->"bf594586-4908-4e9a-b865-\
836d62950bcc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CliffsWallmanParam", "[", 
   RowBox[{"\[Theta]Wallman_", ",", "\[Nu]Wallman_", ",", "ErrorFlags_"}], 
   "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Theta]", "=", "\[Theta]Wallman"}], ",", 
      RowBox[{"v", "=", "\[Nu]Wallman"}], ",", 
      RowBox[{"errors", "=", "ErrorFlags"}], ",", "zerr", ",", "Deperr", ",", 
      "ii", ",", "output"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"zerr", " ", "=", " ", 
      RowBox[{"UnitaryToProcess", "[", 
       RowBox[{"MatrixExp", "[", 
        RowBox[{
         RowBox[{"-", "I"}], " ", 
         RowBox[{"(", 
          RowBox[{"sz", "/", "2"}], ")"}], " ", "\[Theta]"}], "]"}], "]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"Deperr", " ", "=", " ", 
      RowBox[{"DiagonalMatrix", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "v", ",", "v", ",", "v"}], "}"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"output", "=", " ", "CliffordsIdeal24"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"ii", "=", "1"}], ",", 
       RowBox[{"ii", "\[LessEqual]", " ", "24"}], ",", 
       RowBox[{"ii", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"output", "[", 
          RowBox[{"[", "ii", "]"}], "]"}], " ", "=", " ", 
         RowBox[{"Deperr", ".", 
          RowBox[{"output", "[", 
           RowBox[{"[", "ii", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"errors", "[", 
            RowBox[{"[", "ii", "]"}], "]"}], "\[Equal]", " ", "1"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"output", "[", 
             RowBox[{"[", "ii", "]"}], "]"}], " ", "=", " ", 
            RowBox[{"zerr", ".", 
             RowBox[{"output", "[", 
              RowBox[{"[", "ii", "]"}], "]"}]}]}], ";"}]}], 
         "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
     ";", "\[IndentingNewLine]", "output"}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.761581814667252*^9, 3.761582025368012*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"d208e3c9-6ee4-49ce-b079-cac592958d70"],

Cell["\<\
We will also write a script to take this parameterized error map and output \
the average gate error in the computational, depolarizing and optimal gauges.\
\
\>", "Text",
 CellChangeTimes->{{3.761582129761566*^9, 3.761582185607238*^9}, {
  3.761582633171983*^9, 
  3.7615826537021923`*^9}},ExpressionUUID->"9e4cb7a9-2b0f-48a2-89ca-\
58ecc7ee0e67"],

Cell[BoxData[
 RowBox[{
  RowBox[{"WallmanErrors", "[", 
   RowBox[{"\[Theta]Wallman_", ",", "\[Nu]Wallman_", ",", "ErrorFlags_"}], 
   "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Theta]", "=", "\[Theta]Wallman"}], ",", 
      RowBox[{"v", "=", "\[Nu]Wallman"}], ",", 
      RowBox[{"errors", "=", "ErrorFlags"}], ",", "CliffsWallman", ",", 
      "FourierWallman", ",", "SDepWallman", ",", "SOptWallman", ",", 
      "CliffsWallmanDep", ",", "CliffsWallmanOpt", ",", "output"}], "}"}], 
    ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"CliffsWallman", "=", 
      RowBox[{"CliffsWallmanParam", "[", 
       RowBox[{"\[Theta]", ",", "v", ",", "errors"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"FourierWallman", " ", "=", " ", 
      RowBox[{"CliffordFourier", "[", 
       RowBox[{"CliffsWallman", ",", "C24Irreps"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"SDepWallman", "=", 
      RowBox[{
       RowBox[{
       "DepolarizingSimilarityTransform", "[", "FourierWallman", "]"}], "//", 
       "Chop"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"SOptWallman", "=", 
      RowBox[{
       RowBox[{"OptimalSimilarityTransform", "[", "FourierWallman", "]"}], "//",
        "Chop"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"CliffsWallmanDep", " ", "=", " ", 
      RowBox[{
       RowBox[{"GaugeTransform", "[", 
        RowBox[{"CliffsWallman", ",", "SDepWallman"}], "]"}], "//", 
       "Chop"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"CliffsWallmanOpt", " ", "=", " ", 
      RowBox[{
       RowBox[{"GaugeTransform", "[", 
        RowBox[{"CliffsWallman", ",", "SOptWallman"}], "]"}], "//", 
       "Chop"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"output", " ", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "-", 
         RowBox[{"Fe", "[", 
          RowBox[{"CliffsWallman", ",", "CliffordsIdeal24"}], "]"}]}], ",", 
        RowBox[{"1", "-", 
         RowBox[{"Fe", "[", 
          RowBox[{"CliffsWallmanDep", ",", "CliffordsIdeal24"}], "]"}]}], ",", 
        RowBox[{"1", "-", 
         RowBox[{"Fe", "[", 
          RowBox[{"CliffsWallmanOpt", ",", "CliffordsIdeal24"}], "]"}]}]}], 
       "}"}]}], ";", "\[IndentingNewLine]", "output"}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.7615826598920393`*^9, 
  3.76158285537339*^9}},ExpressionUUID->"78d9327f-81e1-4e68-abe1-\
08ad808f13a9"],

Cell["\<\
Now we sample these error rates over many instances the error channel (i.e. \
for different choices of which half of the Cliffords we apply the coherent \
error to).\
\>", "Text",
 CellChangeTimes->{{3.7615828612360897`*^9, 
  3.761582911142226*^9}},ExpressionUUID->"6922697d-8cfd-406d-87a1-\
0d5b795be68a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Nsamples", " ", "=", " ", "10000"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Theta]Wallman", "=", "0.09"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Nu]Wallman", " ", "=", "0.99"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ErrorFlags", " ", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", "24", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ErrorFlags", "[", 
    RowBox[{"[", 
     RowBox[{"1", ";;", "12"}], "]"}], "]"}], "=", "1"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AllWallmanErrors", " ", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", "3", "}"}]}], "]"}], ",", 
     RowBox[{"{", "Nsamples", "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"ii", "=", "1"}], ",", 
   RowBox[{"ii", "\[LessEqual]", " ", "Nsamples"}], ",", 
   RowBox[{"ii", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ErrorFlags", "=", 
     RowBox[{"RandomSample", "[", "ErrorFlags", "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"AllWallmanErrors", "[", 
      RowBox[{"[", "ii", "]"}], "]"}], " ", "=", " ", 
     RowBox[{"WallmanErrors", "[", 
      RowBox[{"\[Theta]Wallman", ",", "\[Nu]Wallman", ",", "ErrorFlags"}], 
      "]"}]}], ";"}]}], "\[IndentingNewLine]", 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.761582918389471*^9, 3.7615830888134403`*^9}, {
  3.761583127028914*^9, 3.7615831767708483`*^9}},
 CellLabel->
  "In[136]:=",ExpressionUUID->"dd947c64-76b0-4fcf-a19f-368f68a03163"],

Cell["\<\
Let\[CloseCurlyQuote]s look at the mean, variance, min and max in all three \
of the gauges.  \
\>", "Text",
 CellChangeTimes->{{3.761583481069158*^9, 3.761583508045596*^9}, {
  3.7615837415013733`*^9, 
  3.761583757356028*^9}},ExpressionUUID->"0c21f9ee-8cd5-4066-98dc-\
9fdc884ffee1"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Print", "[", "\"\<Errors in the computational basis\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Errors", " ", "=", " ", 
   RowBox[{"AllWallmanErrors", "[", 
    RowBox[{"[", 
     RowBox[{
      RowBox[{"1", ";;", "Nsamples"}], ",", "1"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Mean\>\"", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Mean", "[", "Errors", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Standard Deviation\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"StandardDeviation", "[", "Errors", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Max\>\"", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Max", "[", "Errors", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Min\>\"", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Min", "[", "Errors", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Errors in the depolarizing basis\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Errors", " ", "=", " ", 
   RowBox[{"AllWallmanErrors", "[", 
    RowBox[{"[", 
     RowBox[{
      RowBox[{"1", ";;", "Nsamples"}], ",", "2"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Mean\>\"", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Mean", "[", "Errors", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Standard Deviation\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"StandardDeviation", "[", "Errors", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Max\>\"", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Max", "[", "Errors", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Min\>\"", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Min", "[", "Errors", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Errors in the optimal basis\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Errors", " ", "=", " ", 
   RowBox[{"AllWallmanErrors", "[", 
    RowBox[{"[", 
     RowBox[{
      RowBox[{"1", ";;", "Nsamples"}], ",", "3"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Mean\>\"", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Mean", "[", "Errors", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Standard Deviation\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"StandardDeviation", "[", "Errors", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Max\>\"", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Max", "[", "Errors", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Min\>\"", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Min", "[", "Errors", "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.7615837998832684`*^9, 3.761583943138351*^9}},
 CellLabel->
  "In[194]:=",ExpressionUUID->"159f5073-8194-4c94-8968-74e2ad521f99"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Errors in the computational basis\"\>"], "Print",
 CellChangeTimes->{{3.7615838849414988`*^9, 3.761583943962422*^9}},
 CellLabel->
  "During evaluation of \
In[194]:=",ExpressionUUID->"cbf365a5-c027-4ccb-aeeb-9e0e7fb2a342"],

Cell[BoxData["\<\"Mean\"\>"], "Print",
 CellChangeTimes->{{3.7615838849414988`*^9, 3.7615839439742193`*^9}},
 CellLabel->
  "During evaluation of \
In[194]:=",ExpressionUUID->"13243879-673c-4377-af30-4b652f56542a"]
}, Open  ]],

Cell[BoxData["0.008501698579531869`"], "Output",
 CellChangeTimes->{
  3.761583823789919*^9, {3.76158388496817*^9, 3.761583943985981*^9}},
 CellLabel->
  "Out[197]=",ExpressionUUID->"6068c6a4-1942-4e17-87ba-9d3bdcbe9de3"],

Cell[BoxData["\<\"Standard Deviation\"\>"], "Print",
 CellChangeTimes->{{3.7615838849414988`*^9, 3.76158394399772*^9}},
 CellLabel->
  "During evaluation of \
In[194]:=",ExpressionUUID->"9005fa2c-9671-4b9e-b366-d810f3ecd94b"],

Cell[BoxData["0.`"], "Output",
 CellChangeTimes->{
  3.761583823789919*^9, {3.76158388496817*^9, 3.7615839440050497`*^9}},
 CellLabel->
  "Out[199]=",ExpressionUUID->"6181f0d0-6420-48d6-bf8d-67615ce3a4ae"],

Cell[BoxData["\<\"Max\"\>"], "Print",
 CellChangeTimes->{{3.7615838849414988`*^9, 3.761583944011278*^9}},
 CellLabel->
  "During evaluation of \
In[194]:=",ExpressionUUID->"00415645-bc73-42f3-885d-206a5497d4aa"],

Cell[BoxData["0.008501698579531869`"], "Output",
 CellChangeTimes->{
  3.761583823789919*^9, {3.76158388496817*^9, 3.761583944018218*^9}},
 CellLabel->
  "Out[201]=",ExpressionUUID->"c681b57c-6aca-4c79-940e-dc2ed6dda749"],

Cell[BoxData["\<\"Min\"\>"], "Print",
 CellChangeTimes->{{3.7615838849414988`*^9, 3.761583944024646*^9}},
 CellLabel->
  "During evaluation of \
In[194]:=",ExpressionUUID->"07fb43b9-1819-4f46-b7bc-d0ae2988ca2c"],

Cell[BoxData["0.008501698579531869`"], "Output",
 CellChangeTimes->{
  3.761583823789919*^9, {3.76158388496817*^9, 3.7615839440315447`*^9}},
 CellLabel->
  "Out[203]=",ExpressionUUID->"dc345bb7-65b7-4b80-80d6-31b5c4edcf7f"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Errors in the depolarizing basis\"\>"], "Print",
 CellChangeTimes->{{3.7615838849414988`*^9, 3.761583944039091*^9}},
 CellLabel->
  "During evaluation of \
In[194]:=",ExpressionUUID->"d124d4cd-468e-4031-9ef3-31c187f7dad1"],

Cell[BoxData["\<\"Mean\"\>"], "Print",
 CellChangeTimes->{{3.7615838849414988`*^9, 3.7615839440459337`*^9}},
 CellLabel->
  "During evaluation of \
In[194]:=",ExpressionUUID->"453cd8e1-c06b-4456-b4f1-2df1f955c863"]
}, Open  ]],

Cell[BoxData["0.00850129479146079`"], "Output",
 CellChangeTimes->{
  3.761583823789919*^9, {3.76158388496817*^9, 3.761583944057352*^9}},
 CellLabel->
  "Out[207]=",ExpressionUUID->"a90149c6-5efa-489f-b423-364b46f6f169"],

Cell[BoxData["\<\"Standard Deviation\"\>"], "Print",
 CellChangeTimes->{{3.7615838849414988`*^9, 3.76158394406875*^9}},
 CellLabel->
  "During evaluation of \
In[194]:=",ExpressionUUID->"ba75bac8-bc52-47ec-82ff-7b1ce302f569"],

Cell[BoxData["0.00012116800281848294`"], "Output",
 CellChangeTimes->{
  3.761583823789919*^9, {3.76158388496817*^9, 3.761583944075637*^9}},
 CellLabel->
  "Out[209]=",ExpressionUUID->"0e994693-d2eb-4361-a4fe-5886fcc20a4a"],

Cell[BoxData["\<\"Max\"\>"], "Print",
 CellChangeTimes->{{3.7615838849414988`*^9, 3.7615839440819817`*^9}},
 CellLabel->
  "During evaluation of \
In[194]:=",ExpressionUUID->"ed9ee337-8911-4917-9480-6994198422a3"],

Cell[BoxData["0.008836249949695452`"], "Output",
 CellChangeTimes->{
  3.761583823789919*^9, {3.76158388496817*^9, 3.76158394408926*^9}},
 CellLabel->
  "Out[211]=",ExpressionUUID->"2d1240fa-c135-4521-80a1-603b6ff7f422"],

Cell[BoxData["\<\"Min\"\>"], "Print",
 CellChangeTimes->{{3.7615838849414988`*^9, 3.7615839440959587`*^9}},
 CellLabel->
  "During evaluation of \
In[194]:=",ExpressionUUID->"6e1b0e5c-a8a5-40c3-9bb6-d99afd04a090"],

Cell[BoxData["0.008166726274595248`"], "Output",
 CellChangeTimes->{
  3.761583823789919*^9, {3.76158388496817*^9, 3.761583944102434*^9}},
 CellLabel->
  "Out[213]=",ExpressionUUID->"185271a6-7d69-4797-9fba-57bc02911424"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Errors in the optimal basis\"\>"], "Print",
 CellChangeTimes->{{3.7615838849414988`*^9, 3.761583944109167*^9}},
 CellLabel->
  "During evaluation of \
In[194]:=",ExpressionUUID->"0ea8eac8-2722-48d3-a33a-a93ab0160cbb"],

Cell[BoxData["\<\"Mean\"\>"], "Print",
 CellChangeTimes->{{3.7615838849414988`*^9, 3.761583944115884*^9}},
 CellLabel->
  "During evaluation of \
In[194]:=",ExpressionUUID->"8f44cef6-f852-461d-821e-0fe0f59fb40e"]
}, Open  ]],

Cell[BoxData["0.008240382849130935`"], "Output",
 CellChangeTimes->{
  3.761583823789919*^9, {3.76158388496817*^9, 3.761583944129334*^9}},
 CellLabel->
  "Out[217]=",ExpressionUUID->"8c065cb6-c68f-4d32-8fe0-9102ebecd3e1"],

Cell[BoxData["\<\"Standard Deviation\"\>"], "Print",
 CellChangeTimes->{{3.7615838849414988`*^9, 3.761583944143457*^9}},
 CellLabel->
  "During evaluation of \
In[194]:=",ExpressionUUID->"53fedcce-5f68-4c04-824d-db375d9ffe03"],

Cell[BoxData["0.00006119769074745696`"], "Output",
 CellChangeTimes->{
  3.761583823789919*^9, {3.76158388496817*^9, 3.7615839442253933`*^9}},
 CellLabel->
  "Out[219]=",ExpressionUUID->"4964280c-4482-428d-8fcf-6c06644d3c65"],

Cell[BoxData["\<\"Max\"\>"], "Print",
 CellChangeTimes->{{3.7615838849414988`*^9, 3.761583944244314*^9}},
 CellLabel->
  "During evaluation of \
In[194]:=",ExpressionUUID->"06dede29-a104-4127-8aa0-82104262c02a"],

Cell[BoxData["0.008390582463392304`"], "Output",
 CellChangeTimes->{
  3.761583823789919*^9, {3.76158388496817*^9, 3.761583944255148*^9}},
 CellLabel->
  "Out[221]=",ExpressionUUID->"5b598340-1aaa-44ca-bc2f-00a936333fea"],

Cell[BoxData["\<\"Min\"\>"], "Print",
 CellChangeTimes->{{3.7615838849414988`*^9, 3.7615839442653646`*^9}},
 CellLabel->
  "During evaluation of \
In[194]:=",ExpressionUUID->"3043cfd1-dd97-4382-9158-78be066c18b2"],

Cell[BoxData["0.00802505022565847`"], "Output",
 CellChangeTimes->{
  3.761583823789919*^9, {3.76158388496817*^9, 3.761583944275083*^9}},
 CellLabel->
  "Out[223]=",ExpressionUUID->"68487513-889f-4730-ae25-33afb21ef50e"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Example C: Leakage Characterization", "Section",
 CellChangeTimes->{{3.731180865939033*^9, 3.731180878222172*^9}, 
   3.731259756911352*^9, {3.7428454185376043`*^9, 3.74284542390167*^9}, {
   3.7429136741370707`*^9, 
   3.74291368593568*^9}},ExpressionUUID->"f5b42c7f-432e-4c10-9c85-\
d7f97dab373f"],

Cell["\<\
In this example we look at leakage in a qutrit model.  Here we won\
\[CloseCurlyQuote]t look at noisy processes per se, but instead look only at \
the Fourier transform of our ideal Cliffords in the presence of an extended \
Hilbert space.  We assume the leakage level doesn\[CloseCurlyQuote]t undergo \
any evolution.  \
\>", "Text",
 CellChangeTimes->{{3.731180960296832*^9, 3.731181140379615*^9}, {
   3.731181203798771*^9, 3.7311812829244432`*^9}, {3.731181315079117*^9, 
   3.7311813859697027`*^9}, {3.731181594183765*^9, 3.731181678743887*^9}, {
   3.731182511400618*^9, 3.731182524379677*^9}, {3.731182557217012*^9, 
   3.73118270745639*^9}, {3.731182760201119*^9, 3.731182814746114*^9}, {
   3.7311831192914*^9, 3.731183128968059*^9}, {3.7311832662296047`*^9, 
   3.731183291078023*^9}, {3.731257935651868*^9, 3.731258011643938*^9}, {
   3.731259853478409*^9, 3.731259854309465*^9}, {3.731259990468606*^9, 
   3.7312600359445066`*^9}, {3.731260129430352*^9, 3.731260138384615*^9}, 
   3.731260313061109*^9, {3.742845431739078*^9, 3.742845474596469*^9}, {
   3.742913691506102*^9, 3.7429137049655943`*^9}, {3.742913861094924*^9, 
   3.7429139822101994`*^9}},ExpressionUUID->"dd18b3c2-cc51-48dc-834d-\
d6e19cf09f81"],

Cell["\<\
First, we need a new definition of a process map, and we do that by replacing \
the Pauli operators with the Gell Mann matrices\
\>", "Text",
 CellChangeTimes->{{3.731180960296832*^9, 3.731181140379615*^9}, {
   3.731181203798771*^9, 3.7311812829244432`*^9}, {3.731181315079117*^9, 
   3.7311813859697027`*^9}, {3.731181594183765*^9, 3.731181678743887*^9}, {
   3.731182511400618*^9, 3.731182524379677*^9}, {3.731182557217012*^9, 
   3.73118270745639*^9}, {3.731182760201119*^9, 3.731182814746114*^9}, {
   3.7311831192914*^9, 3.731183128968059*^9}, {3.7311832662296047`*^9, 
   3.731183291078023*^9}, 3.731257935651868*^9, {3.731258016396483*^9, 
   3.7312580459075193`*^9}, {3.7312597794325047`*^9, 3.731259787402793*^9}, {
   3.742914049173025*^9, 
   3.742914148112287*^9}},ExpressionUUID->"c6d7c3ed-32eb-403c-a4a1-\
8e5861eeec70"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"GellMann", " ", "=", " ", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], "/", 
       RowBox[{"Sqrt", "[", "2", "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], "/", 
       RowBox[{"Sqrt", "[", "2", "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"-", "I"}], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"I", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], "/", 
       RowBox[{"Sqrt", "[", "2", "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], "/", 
       RowBox[{"Sqrt", "[", "2", "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], "/", 
       RowBox[{"Sqrt", "[", "2", "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", 
           RowBox[{"-", "I"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"I", ",", "0", ",", "0"}], "}"}]}], "}"}], "/", 
       RowBox[{"Sqrt", "[", "2", "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}], "/", 
       RowBox[{"Sqrt", "[", "2", "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", 
           RowBox[{"-", "I"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "I", ",", "0"}], "}"}]}], "}"}], "/", 
       RowBox[{"Sqrt", "[", "2", "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], 
     "\[IndentingNewLine]", "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"UnitaryToProcessTrit", "[", "Uin_", "]"}], ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"U", "=", "Uin"}], ",", "ii", ",", "jj"}], "}"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{"Tr", "[", 
         RowBox[{
          RowBox[{"GellMann", "[", 
           RowBox[{"[", "ii", "]"}], "]"}], ".", "U", ".", 
          RowBox[{"GellMann", "[", 
           RowBox[{"[", "jj", "]"}], "]"}], ".", 
          RowBox[{"ConjugateTranspose", "[", "U", "]"}]}], "]"}], "]"}], 
       "\[IndentingNewLine]", ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", "9"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"jj", ",", "1", ",", "9"}], "}"}]}], "]"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Uxpi2", " ", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", "3", "}"}], ",", 
     RowBox[{"{", "3", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Uxpi2", "[", 
    RowBox[{"[", 
     RowBox[{
      RowBox[{"1", ";;", "2"}], ",", 
      RowBox[{"1", ";;", "2"}]}], "]"}], "]"}], " ", "=", " ", 
   RowBox[{"MatrixExp", "[", 
    RowBox[{
     RowBox[{"-", "I"}], " ", 
     RowBox[{"(", 
      RowBox[{"sx", "/", "2"}], ")"}], " ", 
     RowBox[{"Pi", "/", "2"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Uxpi2", "[", 
    RowBox[{"[", 
     RowBox[{"3", ",", "3"}], "]"}], "]"}], "=", "1"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xpi2", " ", "=", "  ", 
   RowBox[{"UnitaryToProcessTrit", "[", "Uxpi2", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<X pi/2\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Uxpi2", "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xpi2", "//", "MatrixForm"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Uypi2", " ", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", "3", "}"}], ",", 
     RowBox[{"{", "3", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Uypi2", "[", 
    RowBox[{"[", 
     RowBox[{
      RowBox[{"1", ";;", "2"}], ",", 
      RowBox[{"1", ";;", "2"}]}], "]"}], "]"}], " ", "=", " ", 
   RowBox[{"MatrixExp", "[", 
    RowBox[{
     RowBox[{"-", "I"}], " ", 
     RowBox[{"(", 
      RowBox[{"sy", "/", "2"}], ")"}], " ", 
     RowBox[{"Pi", "/", "2"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Uypi2", "[", 
    RowBox[{"[", 
     RowBox[{"3", ",", "3"}], "]"}], "]"}], "=", "1"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ypi2", " ", "=", "  ", 
   RowBox[{"UnitaryToProcessTrit", "[", "Uypi2", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<Y pi/2\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Uypi2", "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ypi2", "//", "MatrixForm"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CliffordsTrit", " ", "=", " ", 
    RowBox[{"C24RepFromGens", "[", 
     RowBox[{"xpi2", ",", "ypi2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"PrintProcesses", "[", "CliffordsTrit", "]"}]}], "Input",
 CellChangeTimes->{{3.731180960296832*^9, 3.731181140379615*^9}, {
   3.731181203798771*^9, 3.7311812829244432`*^9}, {3.731181315079117*^9, 
   3.7311813859697027`*^9}, {3.731181594183765*^9, 3.731181678743887*^9}, {
   3.731182511400618*^9, 3.731182524379677*^9}, {3.731182557217012*^9, 
   3.73118270745639*^9}, {3.731182760201119*^9, 3.731182814746114*^9}, {
   3.7311831192914*^9, 3.731183128968059*^9}, {3.7311832662296047`*^9, 
   3.731183291078023*^9}, 3.731257935651868*^9, {3.731258016396483*^9, 
   3.7312580459075193`*^9}, {3.7312597794325047`*^9, 3.731259787402793*^9}, {
   3.742914049173025*^9, 3.742914073493328*^9}, {3.742914204059848*^9, 
   3.742914241593693*^9}, {3.74291428264684*^9, 3.742914289328443*^9}, {
   3.74291432784157*^9, 3.742914480874538*^9}, {3.74291453755401*^9, 
   3.742914539789239*^9}, {3.7429146630352182`*^9, 3.7429146656679783`*^9}, {
   3.757945038649914*^9, 3.757945042153899*^9}},
 CellLabel->
  "In[165]:=",ExpressionUUID->"5e7148d3-83a4-4e8b-b34b-cce1e55eec07"],

Cell[BoxData["\<\"X pi/2\"\>"], "Print",
 CellChangeTimes->{{3.742914486287817*^9, 3.742914508960764*^9}, 
   3.742914540513489*^9, 3.742914666309761*^9, 3.742916460869183*^9, {
   3.757945022749806*^9, 3.757945048065918*^9}, 3.758398052135127*^9, 
   3.758475199422546*^9, 3.758475468940138*^9, 3.758476963055567*^9, 
   3.75850206602518*^9, 3.758502103090988*^9, 3.758913289025737*^9, 
   3.758913352556007*^9, 3.7589134125180387`*^9},
 CellLabel->
  "During evaluation of \
In[165]:=",ExpressionUUID->"c7ea1ba8-cb05-4db7-b9c2-32d07da92b53"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["1", 
       SqrtBox["2"]], 
      RowBox[{"-", 
       FractionBox["\[ImaginaryI]", 
        SqrtBox["2"]]}], "0"},
     {
      RowBox[{"-", 
       FractionBox["\[ImaginaryI]", 
        SqrtBox["2"]]}], 
      FractionBox["1", 
       SqrtBox["2"]], "0"},
     {"0", "0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.7312580471003103`*^9, 3.731258851280336*^9, 3.731260119860257*^9, 
   3.731260302793192*^9, 3.7312650771562843`*^9, {3.742914486298081*^9, 
   3.742914508974752*^9}, 3.742914540524642*^9, 3.742914666326004*^9, 
   3.742916460881649*^9, {3.757945022766124*^9, 3.757945048085287*^9}, 
   3.7583980521493797`*^9, 3.758475199447287*^9, 3.758475468958939*^9, 
   3.7584769630797033`*^9, 3.75850206604198*^9, 3.758502103108643*^9, 
   3.7589132890406437`*^9, 3.758913352582878*^9, 3.7589134125372868`*^9},
 CellLabel->
  "Out[172]//MatrixForm=",ExpressionUUID->"431be653-367f-4e54-a864-\
084b17cc8746"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "1", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
     {"0", "0", "1", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", 
      FractionBox["1", 
       SqrtBox["2"]], "0", "0", 
      RowBox[{"-", 
       FractionBox["1", 
        SqrtBox["2"]]}], "0"},
     {"0", "0", "0", "0", "0", 
      FractionBox["1", 
       SqrtBox["2"]], 
      FractionBox["1", 
       SqrtBox["2"]], "0", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", 
        SqrtBox["2"]]}], 
      FractionBox["1", 
       SqrtBox["2"]], "0", "0"},
     {"0", "0", "0", "0", 
      FractionBox["1", 
       SqrtBox["2"]], "0", "0", 
      FractionBox["1", 
       SqrtBox["2"]], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.7312580471003103`*^9, 3.731258851280336*^9, 3.731260119860257*^9, 
   3.731260302793192*^9, 3.7312650771562843`*^9, {3.742914486298081*^9, 
   3.742914508974752*^9}, 3.742914540524642*^9, 3.742914666326004*^9, 
   3.742916460881649*^9, {3.757945022766124*^9, 3.757945048085287*^9}, 
   3.7583980521493797`*^9, 3.758475199447287*^9, 3.758475468958939*^9, 
   3.7584769630797033`*^9, 3.75850206604198*^9, 3.758502103108643*^9, 
   3.7589132890406437`*^9, 3.758913352582878*^9, 3.758913412551651*^9},
 CellLabel->
  "Out[173]//MatrixForm=",ExpressionUUID->"6975e1d4-e45a-4ac2-bf81-\
b577b8f6cfba"],

Cell[BoxData["\<\"Y pi/2\"\>"], "Print",
 CellChangeTimes->{{3.742914486287817*^9, 3.742914508960764*^9}, 
   3.742914540513489*^9, 3.742914666309761*^9, 3.742916460869183*^9, {
   3.757945022749806*^9, 3.757945048065918*^9}, 3.758398052135127*^9, 
   3.758475199422546*^9, 3.758475468940138*^9, 3.758476963055567*^9, 
   3.75850206602518*^9, 3.758502103090988*^9, 3.758913289025737*^9, 
   3.758913352556007*^9, 3.758913412565221*^9},
 CellLabel->
  "During evaluation of \
In[165]:=",ExpressionUUID->"d3a03fb6-05a9-4422-996c-384dc82b625d"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["1", 
       SqrtBox["2"]], 
      RowBox[{"-", 
       FractionBox["1", 
        SqrtBox["2"]]}], "0"},
     {
      FractionBox["1", 
       SqrtBox["2"]], 
      FractionBox["1", 
       SqrtBox["2"]], "0"},
     {"0", "0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.7312580471003103`*^9, 3.731258851280336*^9, 3.731260119860257*^9, 
   3.731260302793192*^9, 3.7312650771562843`*^9, {3.742914486298081*^9, 
   3.742914508974752*^9}, 3.742914540524642*^9, 3.742914666326004*^9, 
   3.742916460881649*^9, {3.757945022766124*^9, 3.757945048085287*^9}, 
   3.7583980521493797`*^9, 3.758475199447287*^9, 3.758475468958939*^9, 
   3.7584769630797033`*^9, 3.75850206604198*^9, 3.758502103108643*^9, 
   3.7589132890406437`*^9, 3.758913352582878*^9, 3.7589134125755453`*^9},
 CellLabel->
  "Out[179]//MatrixForm=",ExpressionUUID->"4789ca12-3489-4775-8ab4-\
72ba81b68b00"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "1", "0", "0", "0", "0", "0"},
     {"0", "0", "1", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", 
      FractionBox["1", 
       SqrtBox["2"]], "0", 
      RowBox[{"-", 
       FractionBox["1", 
        SqrtBox["2"]]}], "0", "0"},
     {"0", "0", "0", "0", "0", 
      FractionBox["1", 
       SqrtBox["2"]], "0", 
      RowBox[{"-", 
       FractionBox["1", 
        SqrtBox["2"]]}], "0"},
     {"0", "0", "0", "0", 
      FractionBox["1", 
       SqrtBox["2"]], "0", 
      FractionBox["1", 
       SqrtBox["2"]], "0", "0"},
     {"0", "0", "0", "0", "0", 
      FractionBox["1", 
       SqrtBox["2"]], "0", 
      FractionBox["1", 
       SqrtBox["2"]], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.7312580471003103`*^9, 3.731258851280336*^9, 3.731260119860257*^9, 
   3.731260302793192*^9, 3.7312650771562843`*^9, {3.742914486298081*^9, 
   3.742914508974752*^9}, 3.742914540524642*^9, 3.742914666326004*^9, 
   3.742916460881649*^9, {3.757945022766124*^9, 3.757945048085287*^9}, 
   3.7583980521493797`*^9, 3.758475199447287*^9, 3.758475468958939*^9, 
   3.7584769630797033`*^9, 3.75850206604198*^9, 3.758502103108643*^9, 
   3.7589132890406437`*^9, 3.758913352582878*^9, 3.758913412590721*^9},
 CellLabel->
  "Out[180]//MatrixForm=",ExpressionUUID->"ccffe25f-7a54-43ba-8929-\
4e8d305c4de7"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "1", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "1", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "1", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "1", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "1", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0", "1", "0", "0"},
          {"0", "0", "0", "0", "0", "0", "0", "1", "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "1", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0", "0", 
           RowBox[{"-", "1"}], "0"},
          {"0", "0", "0", "0", "0", "0", "1", "0", "0"},
          {"0", "0", "0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0"},
          {"0", "0", "0", "0", "1", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "1", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0"},
          {"0", "0", "0", "0", "0", "0", "0", 
           RowBox[{"-", "1"}], "0"},
          {"0", "0", "0", "0", "1", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "1", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "1", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "1", "0", "0", "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0", "0", 
           RowBox[{"-", "1"}], "0"},
          {"0", "0", "0", "0", "0", "0", "1", "0", "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]},
     {
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "1", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
          {"0", "0", "1", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0"},
          {"0", "0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0"},
          {"0", "0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "1", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "1", "0", "0", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0"},
          {"0", "0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0"},
          {"0", "0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "1", "0", "0", "0", "0", "0"},
          {"0", "0", "1", "0", "0", "0", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", "0"},
          {"0", "0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0"},
          {"0", "0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
          {"0", "0", "1", "0", "0", "0", "0", "0", "0"},
          {"0", "1", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", "0"},
          {"0", "0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", "0"},
          {"0", "0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]},
     {
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
          {"0", "1", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "1", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0", "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0"},
          {"0", "0", "0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "1", "0", "0", "0", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "1", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0", "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0"},
          {"0", "0", "0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], 
           FractionBox["1", 
            SqrtBox["2"]], "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "1", "0", "0", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
          {"0", "1", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0"},
          {"0", "0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0"},
          {"0", "0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]},
     {
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "1", "0", "0", "0", "0", "0", "0"},
          {"0", "1", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0"},
          {"0", "0", "0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", "0", "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0"},
          {"0", "0", "0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], 
           FractionBox["1", 
            SqrtBox["2"]], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", "0", "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "1", "0", "0", "0", "0", "0"},
          {"0", "0", "1", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0"},
          {"0", "0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0"},
          {"0", "0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]},
     {
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "1", "0", "0", "0", "0", "0"},
          {"0", "1", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "1", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "1", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "1", "0", "0", "0", "0", "0"},
          {"0", "1", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "1", "0", "0", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "1", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]},
     {
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
          {"0", "1", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "1", "0", "0", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "1", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
          {"0", "1", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.7312580471003103`*^9, 3.731258851280336*^9, 3.731260119860257*^9, 
   3.731260302793192*^9, 3.7312650771562843`*^9, {3.742914486298081*^9, 
   3.742914508974752*^9}, 3.742914540524642*^9, 3.742914666326004*^9, 
   3.742916460881649*^9, {3.757945022766124*^9, 3.757945048085287*^9}, 
   3.7583980521493797`*^9, 3.758475199447287*^9, 3.758475468958939*^9, 
   3.7584769630797033`*^9, 3.75850206604198*^9, 3.758502103108643*^9, 
   3.7589132890406437`*^9, 3.758913352582878*^9, 3.758913412616394*^9},
 CellLabel->
  "Out[182]//MatrixForm=",ExpressionUUID->"ae7d6d38-0521-4135-827d-\
498180ce3db4"]
}, Open  ]],

Cell["The Fourier transform", "Text",
 CellChangeTimes->{{3.731180960296832*^9, 3.731181140379615*^9}, {
   3.731181203798771*^9, 3.7311812829244432`*^9}, {3.731181315079117*^9, 
   3.7311813859697027`*^9}, {3.731181594183765*^9, 3.731181678743887*^9}, {
   3.731182511400618*^9, 3.731182524379677*^9}, {3.731182557217012*^9, 
   3.73118270745639*^9}, {3.731182760201119*^9, 3.731182814746114*^9}, {
   3.7311831192914*^9, 3.731183128968059*^9}, {3.7311832662296047`*^9, 
   3.731183291078023*^9}, 3.731257935651868*^9, {3.731258016396483*^9, 
   3.731258017762776*^9}, {3.731258055484405*^9, 3.731258110237238*^9}, {
   3.742914607094405*^9, 3.7429146178694057`*^9}, {3.758398065762137*^9, 
   3.7583980680989113`*^9}},ExpressionUUID->"aea99513-1497-4d89-b36d-\
857338e9af23"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"FourierTrit", " ", "=", " ", 
   RowBox[{"CliffordFourier", "[", 
    RowBox[{"CliffordsTrit", ",", "C24Irreps"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"PrintFourier", "[", "FourierTrit", "]"}]}], "Input",
 CellChangeTimes->{{3.731180960296832*^9, 3.731181140379615*^9}, {
   3.731181203798771*^9, 3.7311812829244432`*^9}, {3.731181315079117*^9, 
   3.7311813859697027`*^9}, {3.731181594183765*^9, 3.731181678743887*^9}, {
   3.731182511400618*^9, 3.731182524379677*^9}, {3.731182557217012*^9, 
   3.73118270745639*^9}, {3.731182760201119*^9, 3.731182814746114*^9}, {
   3.7311831192914*^9, 3.731183128968059*^9}, {3.7311832662296047`*^9, 
   3.731183291078023*^9}, 3.731257935651868*^9, {3.731258016396483*^9, 
   3.731258017762776*^9}, {3.731258055484405*^9, 3.73125805864535*^9}, {
   3.7312581139209347`*^9, 3.7312581673909063`*^9}, 3.731258216128767*^9, {
   3.7312598040063753`*^9, 3.731259805538403*^9}, {3.7429146535616083`*^9, 
   3.7429146731871433`*^9}, {3.7579450963197603`*^9, 3.75794509739964*^9}},
 CellLabel->
  "In[183]:=",ExpressionUUID->"38063b26-dc47-4aa8-a4d1-7ad5623bfaf4"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       TagBox[
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", 
            FractionBox["1", "24"], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["2"]}], ")"}]}], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               RowBox[{"2", " ", 
                SqrtBox["2"]}]}], ")"}]}], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               RowBox[{"3", " ", 
                SqrtBox["2"]}]}], ")"}]}], "0"},
           {"0", "0", "0", "0", 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               SqrtBox["2"]}], ")"}]}], 
            FractionBox["1", "24"], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", 
                SqrtBox["2"]}]}], ")"}]}], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               RowBox[{"2", " ", 
                SqrtBox["2"]}]}], ")"}]}], "0"},
           {"0", "0", "0", "0", 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", 
                SqrtBox["2"]}]}], ")"}]}], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               RowBox[{"3", " ", 
                SqrtBox["2"]}]}], ")"}]}], 
            FractionBox["1", "24"], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               SqrtBox["2"]}], ")"}]}], "0"},
           {"0", "0", "0", "0", 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", 
                SqrtBox["2"]}]}], ")"}]}], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", 
                SqrtBox["2"]}]}], ")"}]}], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["2"]}], ")"}]}], 
            FractionBox["1", "24"], "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
          },
          
          GridBoxAlignment->{
           "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]]},
      {
       TagBox[
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", 
            FractionBox["1", "24"], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               SqrtBox["2"]}], ")"}]}], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", 
                SqrtBox["2"]}]}], ")"}]}], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"3", " ", 
                SqrtBox["2"]}]}], ")"}]}], "0"},
           {"0", "0", "0", "0", 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SqrtBox["2"]}], ")"}]}], 
            FractionBox["1", "24"], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"3", " ", 
                SqrtBox["2"]}]}], ")"}]}], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", 
                SqrtBox["2"]}]}], ")"}]}], "0"},
           {"0", "0", "0", "0", 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", 
                SqrtBox["2"]}]}], ")"}]}], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"3", " ", 
                SqrtBox["2"]}]}], ")"}]}], 
            FractionBox["1", "24"], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SqrtBox["2"]}], ")"}]}], "0"},
           {"0", "0", "0", "0", 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"3", " ", 
                SqrtBox["2"]}]}], ")"}]}], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", 
                SqrtBox["2"]}]}], ")"}]}], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               SqrtBox["2"]}], ")"}]}], 
            FractionBox["1", "24"], "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"}
          },
          
          GridBoxAlignment->{
           "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]]},
      {
       TagBox[
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", 
            FractionBox["1", "24"], "0", 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["2"]}], ")"}]}], 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"4", " ", 
               SqrtBox["3"]}]]}], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SqrtBox["2"]}], ")"}]}], "0", 
            RowBox[{"-", 
             FractionBox["1", "24"]}], "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
            FractionBox["1", "24"], 
            FractionBox["1", 
             RowBox[{"4", " ", 
              SqrtBox["3"]}]], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               SqrtBox["2"]}], ")"}]}], "0", 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               SqrtBox["2"]}], ")"}]}], "0", 
            RowBox[{"-", 
             FractionBox["1", "24"]}], "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               SqrtBox["2"]}], ")"}]}], 
            FractionBox["1", 
             RowBox[{"4", " ", 
              SqrtBox["3"]}]], 
            FractionBox["1", "24"], "0", 
            FractionBox["1", "24"], "0", 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SqrtBox["2"]}], ")"}]}], "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"4", " ", 
               SqrtBox["3"]}]]}], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SqrtBox["2"]}], ")"}]}], "0", 
            FractionBox["1", "24"], "0", 
            FractionBox["1", "24"], "0", 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               SqrtBox["2"]}], ")"}]}], "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               SqrtBox["2"]}], ")"}]}], "0", 
            RowBox[{"-", 
             FractionBox["1", "24"]}], "0", 
            FractionBox["1", "24"], "0", 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               SqrtBox["2"]}], ")"}]}], 
            FractionBox["1", 
             RowBox[{"4", " ", 
              SqrtBox["3"]}]], "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["2"]}], ")"}]}], "0", 
            RowBox[{"-", 
             FractionBox["1", "24"]}], "0", 
            FractionBox["1", "24"], 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"4", " ", 
               SqrtBox["3"]}]]}], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SqrtBox["2"]}], ")"}]}], "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", 
            FractionBox["1", "24"], "0", 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               SqrtBox["2"]}], ")"}]}], "0", 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["2"]}], ")"}]}], 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"4", " ", 
               SqrtBox["3"]}]]}], 
            FractionBox["1", "24"], "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
            FractionBox["1", "24"], "0", 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["2"]}], ")"}]}], 
            FractionBox["1", 
             RowBox[{"4", " ", 
              SqrtBox["3"]}]], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               SqrtBox["2"]}], ")"}]}], "0", 
            FractionBox["1", "24"], "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"}
          },
          
          GridBoxAlignment->{
           "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]]},
      {
       TagBox[
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            FractionBox["1", "24"], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox["2"]}], ")"}]}], 
            FractionBox["1", 
             RowBox[{"12", " ", 
              SqrtBox["2"]}]], 
            RowBox[{"-", 
             FractionBox["1", "24"]}], "0", 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"12", " ", 
               SqrtBox["2"]}]]}], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               SqrtBox["2"]}], ")"}]}], 
            FractionBox["1", 
             RowBox[{"12", " ", 
              SqrtBox["2"]}]], "0", 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SqrtBox["2"]}], ")"}]}], "0", 
            FractionBox["1", "12"], "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               SqrtBox["2"]}], ")"}]}], 
            FractionBox["1", "24"], 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"12", " ", 
               SqrtBox["2"]}]]}], "0", 
            RowBox[{"-", 
             FractionBox["1", "24"]}], 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"12", " ", 
               SqrtBox["2"]}]]}], 
            FractionBox["1", 
             RowBox[{"12", " ", 
              SqrtBox["2"]}]], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SqrtBox["2"]}], ")"}]}], 
            RowBox[{"-", 
             FractionBox["1", "12"]}], "0", 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               SqrtBox["2"]}], ")"}]}], "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"12", " ", 
               SqrtBox["2"]}]]}], 
            FractionBox["1", 
             RowBox[{"12", " ", 
              SqrtBox["2"]}]], 
            FractionBox["1", "24"], 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"12", " ", 
               SqrtBox["2"]}]]}], 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"12", " ", 
               SqrtBox["2"]}]]}], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               SqrtBox["2"]}], ")"}]}], "0", 
            FractionBox["1", "12"], 
            FractionBox["1", "24"], 
            RowBox[{"-", 
             FractionBox["1", "12"]}], "0", 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               SqrtBox["2"]}], ")"}]}], "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            FractionBox["1", "24"], "0", 
            FractionBox["1", 
             RowBox[{"12", " ", 
              SqrtBox["2"]}]], 
            FractionBox["1", "24"], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox["2"]}], ")"}]}], 
            FractionBox["1", 
             RowBox[{"12", " ", 
              SqrtBox["2"]}]], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               SqrtBox["2"]}], ")"}]}], "0", 
            RowBox[{"-", 
             FractionBox["1", "12"]}], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               SqrtBox["2"]}], ")"}]}], 
            FractionBox["1", 
             RowBox[{"12", " ", 
              SqrtBox["2"]}]], "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            FractionBox["1", "24"], 
            FractionBox["1", 
             RowBox[{"12", " ", 
              SqrtBox["2"]}]], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               SqrtBox["2"]}], ")"}]}], 
            FractionBox["1", "24"], 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"12", " ", 
               SqrtBox["2"]}]]}], "0", 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SqrtBox["2"]}], ")"}]}], "0", 
            FractionBox["1", 
             RowBox[{"12", " ", 
              SqrtBox["2"]}]], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SqrtBox["2"]}], ")"}]}], 
            RowBox[{"-", 
             FractionBox["1", "12"]}], "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            FractionBox["1", 
             RowBox[{"12", " ", 
              SqrtBox["2"]}]], 
            FractionBox["1", 
             RowBox[{"12", " ", 
              SqrtBox["2"]}]], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SqrtBox["2"]}], ")"}]}], 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"12", " ", 
               SqrtBox["2"]}]]}], 
            FractionBox["1", 
             RowBox[{"12", " ", 
              SqrtBox["2"]}]], 
            FractionBox["1", "24"], 
            FractionBox["1", "12"], "0", 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SqrtBox["2"]}], ")"}]}], "0", 
            FractionBox["1", "12"], 
            FractionBox["1", "24"], "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SqrtBox["2"]}], ")"}]}], 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"12", " ", 
               SqrtBox["2"]}]]}], "0", 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SqrtBox["2"]}], ")"}]}], "0", 
            FractionBox["1", "12"], 
            FractionBox["1", "24"], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox["2"]}], ")"}]}], 
            FractionBox["1", 
             RowBox[{"12", " ", 
              SqrtBox["2"]}]], 
            FractionBox["1", "24"], "0", 
            FractionBox["1", 
             RowBox[{"12", " ", 
              SqrtBox["2"]}]], "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"12", " ", 
               SqrtBox["2"]}]]}], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               SqrtBox["2"]}], ")"}]}], 
            FractionBox["1", "12"], "0", 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               SqrtBox["2"]}], ")"}]}], "0", 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               SqrtBox["2"]}], ")"}]}], 
            FractionBox["1", "24"], 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"12", " ", 
               SqrtBox["2"]}]]}], "0", 
            FractionBox["1", "24"], 
            FractionBox["1", 
             RowBox[{"12", " ", 
              SqrtBox["2"]}]], "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            RowBox[{"-", 
             FractionBox["1", "12"]}], 
            RowBox[{"-", 
             FractionBox["1", "24"]}], 
            RowBox[{"-", 
             FractionBox["1", "12"]}], "0", 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               SqrtBox["2"]}], ")"}]}], 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"12", " ", 
               SqrtBox["2"]}]]}], 
            FractionBox["1", 
             RowBox[{"12", " ", 
              SqrtBox["2"]}]], 
            FractionBox["1", "24"], 
            FractionBox["1", 
             RowBox[{"12", " ", 
              SqrtBox["2"]}]], 
            FractionBox["1", 
             RowBox[{"12", " ", 
              SqrtBox["2"]}]], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SqrtBox["2"]}], ")"}]}], "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               SqrtBox["2"]}], ")"}]}], "0", 
            RowBox[{"-", 
             FractionBox["1", "12"]}], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SqrtBox["2"]}], ")"}]}], 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"12", " ", 
               SqrtBox["2"]}]]}], "0", 
            RowBox[{"-", 
             FractionBox["1", "24"]}], "0", 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"12", " ", 
               SqrtBox["2"]}]]}], 
            FractionBox["1", "24"], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox["2"]}], ")"}]}], 
            FractionBox["1", 
             RowBox[{"12", " ", 
              SqrtBox["2"]}]], "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SqrtBox["2"]}], ")"}]}], "0", 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"12", " ", 
               SqrtBox["2"]}]]}], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               SqrtBox["2"]}], ")"}]}], 
            FractionBox["1", "12"], "0", 
            RowBox[{"-", 
             FractionBox["1", "24"]}], 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"12", " ", 
               SqrtBox["2"]}]]}], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               SqrtBox["2"]}], ")"}]}], 
            FractionBox["1", "24"], 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"12", " ", 
               SqrtBox["2"]}]]}], "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            FractionBox["1", "12"], "0", 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SqrtBox["2"]}], ")"}]}], "0", 
            RowBox[{"-", 
             FractionBox["1", "12"]}], 
            RowBox[{"-", 
             FractionBox["1", "24"]}], 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"12", " ", 
               SqrtBox["2"]}]]}], 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"12", " ", 
               SqrtBox["2"]}]]}], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               SqrtBox["2"]}], ")"}]}], 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"12", " ", 
               SqrtBox["2"]}]]}], 
            FractionBox["1", 
             RowBox[{"12", " ", 
              SqrtBox["2"]}]], 
            FractionBox["1", "24"], "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"}
          },
          
          GridBoxAlignment->{
           "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]]},
      {
       TagBox[
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", 
            FractionBox["1", "3"], "0", "0", "0", 
            FractionBox["1", "3"], "0", "0", "0", 
            FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", 
            FractionBox["1", "3"], "0", "0", "0", 
            FractionBox["1", "3"], "0", "0", "0", 
            FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", 
            FractionBox["1", "3"], "0", "0", "0", 
            FractionBox["1", "3"], "0", "0", "0", 
            FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            FractionBox["1", "24"], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               SqrtBox["2"]}], ")"}]}], 
            FractionBox["1", 
             RowBox[{"12", " ", 
              SqrtBox["2"]}]], 
            RowBox[{"-", 
             FractionBox["1", "24"]}], "0", 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"12", " ", 
               SqrtBox["2"]}]]}], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["2"]}], ")"}]}], 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"12", " ", 
               SqrtBox["2"]}]]}], "0", 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               SqrtBox["2"]}], ")"}]}], "0", 
            RowBox[{"-", 
             FractionBox["1", "12"]}], "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox["2"]}], ")"}]}], 
            FractionBox["1", "24"], 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"12", " ", 
               SqrtBox["2"]}]]}], "0", 
            RowBox[{"-", 
             FractionBox["1", "24"]}], 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"12", " ", 
               SqrtBox["2"]}]]}], 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"12", " ", 
               SqrtBox["2"]}]]}], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               SqrtBox["2"]}], ")"}]}], 
            FractionBox["1", "12"], "0", 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["2"]}], ")"}]}], "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"12", " ", 
               SqrtBox["2"]}]]}], 
            FractionBox["1", 
             RowBox[{"12", " ", 
              SqrtBox["2"]}]], 
            FractionBox["1", "24"], 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"12", " ", 
               SqrtBox["2"]}]]}], 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"12", " ", 
               SqrtBox["2"]}]]}], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["2"]}], ")"}]}], "0", 
            RowBox[{"-", 
             FractionBox["1", "12"]}], 
            FractionBox["1", "24"], 
            FractionBox["1", "12"], "0", 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["2"]}], ")"}]}], "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            FractionBox["1", "24"], "0", 
            FractionBox["1", 
             RowBox[{"12", " ", 
              SqrtBox["2"]}]], 
            FractionBox["1", "24"], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               SqrtBox["2"]}], ")"}]}], 
            FractionBox["1", 
             RowBox[{"12", " ", 
              SqrtBox["2"]}]], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["2"]}], ")"}]}], "0", 
            FractionBox["1", "12"], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["2"]}], ")"}]}], 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"12", " ", 
               SqrtBox["2"]}]]}], "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            FractionBox["1", "24"], 
            FractionBox["1", 
             RowBox[{"12", " ", 
              SqrtBox["2"]}]], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox["2"]}], ")"}]}], 
            FractionBox["1", "24"], 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"12", " ", 
               SqrtBox["2"]}]]}], "0", 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               SqrtBox["2"]}], ")"}]}], "0", 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"12", " ", 
               SqrtBox["2"]}]]}], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               SqrtBox["2"]}], ")"}]}], 
            FractionBox["1", "12"], "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            FractionBox["1", 
             RowBox[{"12", " ", 
              SqrtBox["2"]}]], 
            FractionBox["1", 
             RowBox[{"12", " ", 
              SqrtBox["2"]}]], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               SqrtBox["2"]}], ")"}]}], 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"12", " ", 
               SqrtBox["2"]}]]}], 
            FractionBox["1", 
             RowBox[{"12", " ", 
              SqrtBox["2"]}]], 
            FractionBox["1", "24"], 
            RowBox[{"-", 
             FractionBox["1", "12"]}], "0", 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               SqrtBox["2"]}], ")"}]}], "0", 
            RowBox[{"-", 
             FractionBox["1", "12"]}], 
            FractionBox["1", "24"], "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               SqrtBox["2"]}], ")"}]}], 
            FractionBox["1", 
             RowBox[{"12", " ", 
              SqrtBox["2"]}]], "0", 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               SqrtBox["2"]}], ")"}]}], "0", 
            RowBox[{"-", 
             FractionBox["1", "12"]}], 
            FractionBox["1", "24"], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               SqrtBox["2"]}], ")"}]}], 
            FractionBox["1", 
             RowBox[{"12", " ", 
              SqrtBox["2"]}]], 
            FractionBox["1", "24"], "0", 
            FractionBox["1", 
             RowBox[{"12", " ", 
              SqrtBox["2"]}]], "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            FractionBox["1", 
             RowBox[{"12", " ", 
              SqrtBox["2"]}]], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["2"]}], ")"}]}], 
            RowBox[{"-", 
             FractionBox["1", "12"]}], "0", 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["2"]}], ")"}]}], "0", 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox["2"]}], ")"}]}], 
            FractionBox["1", "24"], 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"12", " ", 
               SqrtBox["2"]}]]}], "0", 
            FractionBox["1", "24"], 
            FractionBox["1", 
             RowBox[{"12", " ", 
              SqrtBox["2"]}]], "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            FractionBox["1", "12"], 
            RowBox[{"-", 
             FractionBox["1", "24"]}], 
            FractionBox["1", "12"], "0", 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["2"]}], ")"}]}], 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"12", " ", 
               SqrtBox["2"]}]]}], 
            FractionBox["1", 
             RowBox[{"12", " ", 
              SqrtBox["2"]}]], 
            FractionBox["1", "24"], 
            FractionBox["1", 
             RowBox[{"12", " ", 
              SqrtBox["2"]}]], 
            FractionBox["1", 
             RowBox[{"12", " ", 
              SqrtBox["2"]}]], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               SqrtBox["2"]}], ")"}]}], "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["2"]}], ")"}]}], "0", 
            FractionBox["1", "12"], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               SqrtBox["2"]}], ")"}]}], 
            FractionBox["1", 
             RowBox[{"12", " ", 
              SqrtBox["2"]}]], "0", 
            RowBox[{"-", 
             FractionBox["1", "24"]}], "0", 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"12", " ", 
               SqrtBox["2"]}]]}], 
            FractionBox["1", "24"], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               SqrtBox["2"]}], ")"}]}], 
            FractionBox["1", 
             RowBox[{"12", " ", 
              SqrtBox["2"]}]], "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               SqrtBox["2"]}], ")"}]}], "0", 
            FractionBox["1", 
             RowBox[{"12", " ", 
              SqrtBox["2"]}]], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["2"]}], ")"}]}], 
            RowBox[{"-", 
             FractionBox["1", "12"]}], "0", 
            RowBox[{"-", 
             FractionBox["1", "24"]}], 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"12", " ", 
               SqrtBox["2"]}]]}], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox["2"]}], ")"}]}], 
            FractionBox["1", "24"], 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"12", " ", 
               SqrtBox["2"]}]]}], "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            RowBox[{"-", 
             FractionBox["1", "12"]}], "0", 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               SqrtBox["2"]}], ")"}]}], "0", 
            FractionBox["1", "12"], 
            RowBox[{"-", 
             FractionBox["1", "24"]}], 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"12", " ", 
               SqrtBox["2"]}]]}], 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"12", " ", 
               SqrtBox["2"]}]]}], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["2"]}], ")"}]}], 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"12", " ", 
               SqrtBox["2"]}]]}], 
            FractionBox["1", 
             RowBox[{"12", " ", 
              SqrtBox["2"]}]], 
            FractionBox["1", "24"], "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"}
          },
          
          GridBoxAlignment->{
           "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.731258219806541*^9, 3.731258851457448*^9, 
  3.731260120109352*^9, 3.7312603029393377`*^9, 3.731265077270927*^9, 
  3.742914700974412*^9, 3.757945098729205*^9, 3.7583980523190393`*^9, 
  3.758475199697418*^9, 3.75847546906756*^9, 3.758476963238158*^9, 
  3.7585020661793528`*^9, 3.758502103256917*^9, 3.758913289155842*^9, 
  3.758913352761059*^9, 3.758913412751491*^9},
 CellLabel->
  "Out[184]//MatrixForm=",ExpressionUUID->"c8d4e520-0c58-43ed-984a-\
a92e69885d73"]
}, Open  ]],

Cell["\<\
That is a lot of non-zero elements, what does the spectrum look like?\
\>", "Text",
 CellChangeTimes->{{3.731180960296832*^9, 3.731181140379615*^9}, {
   3.731181203798771*^9, 3.7311812829244432`*^9}, {3.731181315079117*^9, 
   3.7311813859697027`*^9}, {3.731181594183765*^9, 3.731181678743887*^9}, {
   3.731182511400618*^9, 3.731182524379677*^9}, {3.731182557217012*^9, 
   3.73118270745639*^9}, {3.731182760201119*^9, 3.731182814746114*^9}, {
   3.7311831192914*^9, 3.731183128968059*^9}, {3.7311832662296047`*^9, 
   3.731183291078023*^9}, 3.731257935651868*^9, {3.731258016396483*^9, 
   3.731258017762776*^9}, {3.731258055484405*^9, 3.73125805864535*^9}, {
   3.7312581139209347`*^9, 3.731258204172565*^9}, {3.742914763184935*^9, 
   3.742914788066378*^9}},ExpressionUUID->"3fd4991a-3905-4ab1-9880-\
4f75af19c9f5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixForm", "[", 
  RowBox[{"Abs", "[", 
   RowBox[{"FourierEigen", "[", "FourierTrit", "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.731180960296832*^9, 3.731181140379615*^9}, {
   3.731181203798771*^9, 3.7311812829244432`*^9}, {3.731181315079117*^9, 
   3.7311813859697027`*^9}, {3.731181594183765*^9, 3.731181678743887*^9}, {
   3.731182511400618*^9, 3.731182524379677*^9}, {3.731182557217012*^9, 
   3.73118270745639*^9}, {3.731182760201119*^9, 3.731182814746114*^9}, {
   3.7311831192914*^9, 3.731183128968059*^9}, {3.7311832662296047`*^9, 
   3.731183291078023*^9}, 3.731257935651868*^9, {3.731258016396483*^9, 
   3.731258017762776*^9}, {3.731258055484405*^9, 3.73125805864535*^9}, {
   3.7312581139209347`*^9, 3.731258164932541*^9}, {3.731258195816847*^9, 
   3.731258212903266*^9}, 3.731259806476472*^9, {3.742914742790435*^9, 
   3.7429147434081182`*^9}},
 CellLabel->
  "In[185]:=",ExpressionUUID->"f799110c-00ab-4839-95f8-9406c72fc882"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{
          FractionBox["1", "24"], " ", 
          SqrtBox[
           RowBox[{"32", "+", 
            RowBox[{"12", " ", 
             SqrtBox["2"]}]}]]}], ",", 
         RowBox[{
          FractionBox["1", "24"], " ", 
          SqrtBox[
           RowBox[{"32", "+", 
            RowBox[{"12", " ", 
             SqrtBox["2"]}]}]]}], ",", 
         RowBox[{
          FractionBox["1", "24"], " ", 
          SqrtBox[
           RowBox[{"32", "+", 
            RowBox[{"12", " ", 
             SqrtBox["2"]}]}]]}], ",", 
         RowBox[{
          FractionBox["1", "24"], " ", 
          SqrtBox[
           RowBox[{"32", "+", 
            RowBox[{"12", " ", 
             SqrtBox["2"]}]}]]}], ",", "0", ",", "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          FractionBox["1", "24"], " ", 
          SqrtBox[
           RowBox[{"32", "-", 
            RowBox[{"12", " ", 
             SqrtBox["2"]}]}]]}], ",", 
         RowBox[{
          FractionBox["1", "24"], " ", 
          SqrtBox[
           RowBox[{"32", "-", 
            RowBox[{"12", " ", 
             SqrtBox["2"]}]}]]}], ",", 
         RowBox[{
          FractionBox["1", "24"], " ", 
          SqrtBox[
           RowBox[{"32", "-", 
            RowBox[{"12", " ", 
             SqrtBox["2"]}]}]]}], ",", 
         RowBox[{
          FractionBox["1", "24"], " ", 
          SqrtBox[
           RowBox[{"32", "-", 
            RowBox[{"12", " ", 
             SqrtBox["2"]}]}]]}], ",", "0", ",", "0", ",", "0", ",", "0", ",",
          "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
         FractionBox[
          SqrtBox["5"], "12"], ",", 
         FractionBox[
          SqrtBox["5"], "12"], ",", 
         FractionBox[
          SqrtBox["5"], "12"], ",", 
         FractionBox[
          SqrtBox["5"], "12"], ",", 
         FractionBox["1", 
          RowBox[{"6", " ", 
           SqrtBox["2"]}]], ",", 
         FractionBox["1", 
          RowBox[{"6", " ", 
           SqrtBox["2"]}]], ",", 
         FractionBox["1", 
          RowBox[{"6", " ", 
           SqrtBox["2"]}]], ",", 
         FractionBox["1", 
          RowBox[{"6", " ", 
           SqrtBox["2"]}]], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
         FractionBox[
          SqrtBox["5"], "12"], ",", 
         FractionBox[
          SqrtBox["5"], "12"], ",", 
         FractionBox[
          SqrtBox["5"], "12"], ",", 
         FractionBox[
          SqrtBox["5"], "12"], ",", 
         RowBox[{
          FractionBox["1", "24"], " ", 
          SqrtBox[
           RowBox[{"32", "-", 
            RowBox[{"12", " ", 
             SqrtBox["2"]}]}]]}], ",", 
         RowBox[{
          FractionBox["1", "24"], " ", 
          SqrtBox[
           RowBox[{"32", "-", 
            RowBox[{"12", " ", 
             SqrtBox["2"]}]}]]}], ",", 
         RowBox[{
          FractionBox["1", "24"], " ", 
          SqrtBox[
           RowBox[{"32", "-", 
            RowBox[{"12", " ", 
             SqrtBox["2"]}]}]]}], ",", 
         RowBox[{
          FractionBox["1", "24"], " ", 
          SqrtBox[
           RowBox[{"32", "-", 
            RowBox[{"12", " ", 
             SqrtBox["2"]}]}]]}], ",", 
         FractionBox["1", 
          RowBox[{"6", " ", 
           SqrtBox["2"]}]], ",", 
         FractionBox["1", 
          RowBox[{"6", " ", 
           SqrtBox["2"]}]], ",", 
         FractionBox["1", 
          RowBox[{"6", " ", 
           SqrtBox["2"]}]], ",", 
         FractionBox["1", 
          RowBox[{"6", " ", 
           SqrtBox["2"]}]], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
          ",", "0", ",", "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{
          FractionBox["1", "24"], " ", 
          SqrtBox[
           RowBox[{"32", "+", 
            RowBox[{"12", " ", 
             SqrtBox["2"]}]}]]}], ",", 
         RowBox[{
          FractionBox["1", "24"], " ", 
          SqrtBox[
           RowBox[{"32", "+", 
            RowBox[{"12", " ", 
             SqrtBox["2"]}]}]]}], ",", 
         RowBox[{
          FractionBox["1", "24"], " ", 
          SqrtBox[
           RowBox[{"32", "+", 
            RowBox[{"12", " ", 
             SqrtBox["2"]}]}]]}], ",", 
         RowBox[{
          FractionBox["1", "24"], " ", 
          SqrtBox[
           RowBox[{"32", "+", 
            RowBox[{"12", " ", 
             SqrtBox["2"]}]}]]}], ",", 
         FractionBox[
          SqrtBox["5"], "12"], ",", 
         FractionBox[
          SqrtBox["5"], "12"], ",", 
         FractionBox[
          SqrtBox["5"], "12"], ",", 
         FractionBox[
          SqrtBox["5"], "12"], ",", 
         FractionBox["1", 
          RowBox[{"6", " ", 
           SqrtBox["2"]}]], ",", 
         FractionBox["1", 
          RowBox[{"6", " ", 
           SqrtBox["2"]}]], ",", 
         FractionBox["1", 
          RowBox[{"6", " ", 
           SqrtBox["2"]}]], ",", 
         FractionBox["1", 
          RowBox[{"6", " ", 
           SqrtBox["2"]}]], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
          ",", "0", ",", "0"}], "}"}]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.731258227643705*^9, 3.731258851540206*^9, 
  3.7312601201930027`*^9, 3.731260302993284*^9, 3.731265077318902*^9, 
  3.742914744644706*^9, 3.7583980531218853`*^9, 3.758475200821597*^9, 
  3.758475470826301*^9, 3.758476963620749*^9, 3.758502067558441*^9, 
  3.7585021046045218`*^9, 3.7589132899247913`*^9, 3.75891335315031*^9, 
  3.7589134136602077`*^9},
 CellLabel->
  "Out[185]//MatrixForm=",ExpressionUUID->"25edc652-d59e-44e8-9222-\
48d3981ae76a"]
}, Open  ]],

Cell["\<\
Yikes, many more than two non-zero eigen values, even for the ideal case.  

The problem is that we actually haven\[CloseCurlyQuote]t benchmarked over a \
group in this case, i.e. SU(2) is a double cover where Xpi Xpi = -I.  We can \
usually ignore the global phase, but now a global phase in the computational \
subspace becomes a relative phase with respect to the leakage subspace.  What \
happens if we look at a different group, the 48 element Clifford group with a \
global phase? \
\>", "Text",
 CellChangeTimes->{{3.731180960296832*^9, 3.731181140379615*^9}, {
   3.731181203798771*^9, 3.7311812829244432`*^9}, {3.731181315079117*^9, 
   3.7311813859697027`*^9}, {3.731181594183765*^9, 3.731181678743887*^9}, {
   3.731182511400618*^9, 3.731182524379677*^9}, {3.731182557217012*^9, 
   3.73118270745639*^9}, {3.731182760201119*^9, 3.731182814746114*^9}, {
   3.7311831192914*^9, 3.731183128968059*^9}, {3.7311832662296047`*^9, 
   3.731183291078023*^9}, 3.731257935651868*^9, {3.731258016396483*^9, 
   3.731258017762776*^9}, {3.731258055484405*^9, 3.73125805864535*^9}, {
   3.7312581139209347`*^9, 3.731258164932541*^9}, {3.731258195816847*^9, 
   3.731258324149858*^9}, {3.731258360692032*^9, 3.7312583621193657`*^9}, {
   3.731259102314988*^9, 3.731259119946414*^9}, {3.731259176007639*^9, 
   3.731259179500762*^9}, {3.742914794654483*^9, 3.742914967435109*^9}, {
   3.742916215376052*^9, 3.7429162383415318`*^9}, {3.7530187920088243`*^9, 
   3.753018834971323*^9}, {3.7579451230624533`*^9, 
   3.757945154256146*^9}},ExpressionUUID->"2b8b85da-43c6-4745-a2b4-\
6de6f574894a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"CliffordsTrit48", " ", "=", " ", 
   RowBox[{"C48RepFromGens", "[", 
    RowBox[{"xpi2", ",", "ypi2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"PrintProcesses", "[", "CliffordsTrit48", "]"}]}], "Input",
 CellChangeTimes->{{3.7429182870665627`*^9, 3.7429182875180197`*^9}, {
  3.757945198649006*^9, 3.757945226829764*^9}},
 CellLabel->
  "In[186]:=",ExpressionUUID->"b228e7f8-a134-4765-a333-978a07254ea8"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "1", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "1", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "1", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "1", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "1", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0", "1", "0", "0"},
          {"0", "0", "0", "0", "0", "0", "0", "1", "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "1", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0", "0", 
           RowBox[{"-", "1"}], "0"},
          {"0", "0", "0", "0", "0", "0", "1", "0", "0"},
          {"0", "0", "0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0"},
          {"0", "0", "0", "0", "1", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "1", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0"},
          {"0", "0", "0", "0", "0", "0", "0", 
           RowBox[{"-", "1"}], "0"},
          {"0", "0", "0", "0", "1", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "1", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "1", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "1", "0", "0", "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0", "0", 
           RowBox[{"-", "1"}], "0"},
          {"0", "0", "0", "0", "0", "0", "1", "0", "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]},
     {
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "1", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
          {"0", "0", "1", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0"},
          {"0", "0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0"},
          {"0", "0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "1", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "1", "0", "0", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0"},
          {"0", "0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0"},
          {"0", "0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "1", "0", "0", "0", "0", "0"},
          {"0", "0", "1", "0", "0", "0", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", "0"},
          {"0", "0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0"},
          {"0", "0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
          {"0", "0", "1", "0", "0", "0", "0", "0", "0"},
          {"0", "1", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", "0"},
          {"0", "0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", "0"},
          {"0", "0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]},
     {
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
          {"0", "1", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "1", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0", "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0"},
          {"0", "0", "0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "1", "0", "0", "0", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "1", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0", "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0"},
          {"0", "0", "0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], 
           FractionBox["1", 
            SqrtBox["2"]], "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "1", "0", "0", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
          {"0", "1", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0"},
          {"0", "0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0"},
          {"0", "0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]},
     {
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "1", "0", "0", "0", "0", "0", "0"},
          {"0", "1", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0"},
          {"0", "0", "0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", "0", "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0"},
          {"0", "0", "0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], 
           FractionBox["1", 
            SqrtBox["2"]], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", "0", "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "1", "0", "0", "0", "0", "0"},
          {"0", "0", "1", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0"},
          {"0", "0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0"},
          {"0", "0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]},
     {
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "1", "0", "0", "0", "0", "0"},
          {"0", "1", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "1", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "1", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "1", "0", "0", "0", "0", "0"},
          {"0", "1", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "1", "0", "0", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "1", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]},
     {
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
          {"0", "1", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "1", "0", "0", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "1", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
          {"0", "1", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]},
     {
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "1", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "1", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "1", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0"},
          {"0", "0", "0", "0", "0", "0", "0", 
           RowBox[{"-", "1"}], "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "1", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0", "0", "1", "0"},
          {"0", "0", "0", "0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0"},
          {"0", "0", "0", "0", "0", "1", "0", "0", "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "1", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0", "1", "0", "0"},
          {"0", "0", "0", "0", "0", "0", "0", "1", "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "1", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0"},
          {"0", "0", "0", "0", "1", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0", "0", "1", "0"},
          {"0", "0", "0", "0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]},
     {
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "1", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
          {"0", "0", "1", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0"},
          {"0", "0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", "0"},
          {"0", "0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "1", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "1", "0", "0", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0"},
          {"0", "0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", "0"},
          {"0", "0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "1", "0", "0", "0", "0", "0"},
          {"0", "0", "1", "0", "0", "0", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0"},
          {"0", "0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", "0"},
          {"0", "0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
          {"0", "0", "1", "0", "0", "0", "0", "0", "0"},
          {"0", "1", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0"},
          {"0", "0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0"},
          {"0", "0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]},
     {
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
          {"0", "1", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "1", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", "0", "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], 
           FractionBox["1", 
            SqrtBox["2"]], "0"},
          {"0", "0", "0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], 
           FractionBox["1", 
            SqrtBox["2"]], "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "1", "0", "0", "0", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "1", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", "0", "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], 
           FractionBox["1", 
            SqrtBox["2"]], "0"},
          {"0", "0", "0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "1", "0", "0", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
          {"0", "1", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", "0"},
          {"0", "0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", "0"},
          {"0", "0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]},
     {
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "1", "0", "0", "0", "0", "0", "0"},
          {"0", "1", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], 
           FractionBox["1", 
            SqrtBox["2"]], "0"},
          {"0", "0", "0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], 
           FractionBox["1", 
            SqrtBox["2"]], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0", "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], 
           FractionBox["1", 
            SqrtBox["2"]], "0"},
          {"0", "0", "0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0", "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "1", "0", "0", "0", "0", "0"},
          {"0", "0", "1", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0"},
          {"0", "0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0"},
          {"0", "0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]},
     {
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "1", "0", "0", "0", "0", "0"},
          {"0", "1", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "1", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "1", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "1", "0", "0", "0", "0", "0"},
          {"0", "1", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "1", "0", "0", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "1", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]},
     {
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
          {"0", "1", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "1", "0", "0", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "1", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
          {"0", "1", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.742918291034686*^9, 3.757945227950141*^9, 
  3.758398053215328*^9, 3.758475200995763*^9, 3.758475471036373*^9, 
  3.758476963701879*^9, 3.758502067759633*^9, 3.758502104745741*^9, 
  3.758913290127242*^9, 3.758913353249683*^9, 3.758913413953692*^9},
 CellLabel->
  "Out[187]//MatrixForm=",ExpressionUUID->"73266198-27b1-4395-bd71-\
c5a20248619a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"FourierTrit48", " ", "=", " ", 
   RowBox[{"CliffordFourier", "[", 
    RowBox[{"CliffordsTrit48", ",", "C48Irreps"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"PrintFourier", "[", "FourierTrit48", "]"}]}], "Input",
 CellChangeTimes->{
  3.742919795403586*^9, {3.757945240962021*^9, 3.757945278362245*^9}},
 CellLabel->
  "In[188]:=",ExpressionUUID->"457ed519-ccd3-4335-b4fb-bc6525947fac"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       TagBox[
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
          },
          
          GridBoxAlignment->{
           "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]]},
      {
       TagBox[
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"}
          },
          
          GridBoxAlignment->{
           "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]]},
      {
       TagBox[
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"}
          },
          
          GridBoxAlignment->{
           "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]]},
      {
       TagBox[
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", 
            FractionBox["1", "4"], "0", 
            RowBox[{"-", 
             FractionBox["\[ImaginaryI]", "4"]}], "0", "0", 
            FractionBox["1", "4"], "0", 
            RowBox[{"-", 
             FractionBox["\[ImaginaryI]", "4"]}], "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
            FractionBox["1", "4"], "0", 
            FractionBox["\[ImaginaryI]", "4"], 
            RowBox[{"-", 
             FractionBox["1", "4"]}], "0", 
            RowBox[{"-", 
             FractionBox["\[ImaginaryI]", "4"]}], "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", 
            FractionBox["\[ImaginaryI]", "4"], "0", 
            FractionBox["1", "4"], "0", "0", 
            FractionBox["\[ImaginaryI]", "4"], "0", 
            FractionBox["1", "4"], "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
            RowBox[{"-", 
             FractionBox["\[ImaginaryI]", "4"]}], "0", 
            FractionBox["1", "4"], 
            FractionBox["\[ImaginaryI]", "4"], "0", 
            RowBox[{"-", 
             FractionBox["1", "4"]}], "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
            RowBox[{"-", 
             FractionBox["1", "4"]}], "0", 
            RowBox[{"-", 
             FractionBox["\[ImaginaryI]", "4"]}], 
            FractionBox["1", "4"], "0", 
            FractionBox["\[ImaginaryI]", "4"], "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", 
            FractionBox["1", "4"], "0", 
            RowBox[{"-", 
             FractionBox["\[ImaginaryI]", "4"]}], "0", "0", 
            FractionBox["1", "4"], "0", 
            RowBox[{"-", 
             FractionBox["\[ImaginaryI]", "4"]}], "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
            FractionBox["\[ImaginaryI]", "4"], "0", 
            RowBox[{"-", 
             FractionBox["1", "4"]}], 
            RowBox[{"-", 
             FractionBox["\[ImaginaryI]", "4"]}], "0", 
            FractionBox["1", "4"], "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", 
            FractionBox["\[ImaginaryI]", "4"], "0", 
            FractionBox["1", "4"], "0", "0", 
            FractionBox["\[ImaginaryI]", "4"], "0", 
            FractionBox["1", "4"], "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"}
          },
          
          GridBoxAlignment->{
           "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]]},
      {
       TagBox[
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"}
          },
          
          GridBoxAlignment->{
           "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]]},
      {
       TagBox[
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"}
          },
          
          GridBoxAlignment->{
           "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]]},
      {
       TagBox[
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", 
            FractionBox["1", "3"], "0", "0", "0", 
            FractionBox["1", "3"], "0", "0", "0", 
            FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", 
            FractionBox["1", "3"], "0", "0", "0", 
            FractionBox["1", "3"], "0", "0", "0", 
            FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", 
            FractionBox["1", "3"], "0", "0", "0", 
            FractionBox["1", "3"], "0", "0", "0", 
            FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"}
          },
          
          GridBoxAlignment->{
           "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]]},
      {
       TagBox[
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"}
          },
          
          GridBoxAlignment->{
           "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.74291979616859*^9, 3.7579452804513206`*^9, 
  3.758398053632984*^9, 3.758475201146092*^9, 3.758475471211041*^9, 
  3.758476963845634*^9, 3.7585020679107723`*^9, 3.758502104897245*^9, 
  3.758913290280715*^9, 3.758913353400077*^9, 3.75891341409592*^9},
 CellLabel->
  "Out[189]//MatrixForm=",ExpressionUUID->"66fdecb3-009c-41ed-a8e8-\
e9ffdd981935"]
}, Open  ]],

Cell["\<\
That looks more like what we might expect.  What about the spectrum?\
\>", "Text",
 CellChangeTimes->{{3.753018904454073*^9, 3.753018943011897*^9}, {
  3.7579453107154093`*^9, 
  3.757945341538753*^9}},ExpressionUUID->"cdae753e-8a48-4ce9-a1d4-\
105adca3c0c2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixForm", "[", 
  RowBox[{"Abs", "[", 
   RowBox[{"FourierEigen", "[", "FourierTrit48", "]"}], "]"}], "]"}]], "Input",\

 CellChangeTimes->{{3.757945295831586*^9, 3.757945296313496*^9}},
 CellLabel->
  "In[190]:=",ExpressionUUID->"2e7420ba-de37-419d-8bce-9b68794beeac"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"{", 
        RowBox[{
        "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
        "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
        "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
        "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
        "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0"}], "}"}]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.742919807040966*^9, 3.7579452976714363`*^9, 
  3.757945349462912*^9, 3.758398053849798*^9, 3.7584752012062407`*^9, 
  3.758475471249905*^9, 3.758476963902684*^9, 3.758502067943082*^9, 
  3.758502104946229*^9, 3.758913290331348*^9, 3.758913353465057*^9, 
  3.7589134141652718`*^9},
 CellLabel->
  "Out[190]//MatrixForm=",ExpressionUUID->"c34668e8-4a09-4059-a5ec-\
2a3b5ba51109"]
}, Open  ]],

Cell["\<\
We are now closer to the ideal case with non-leakage, though in this \
representation we now have 5 unit eigenvalues instead of just the previous 2.\
\
\>", "Text",
 CellChangeTimes->{{3.753018904454073*^9, 3.753018943011897*^9}, {
  3.758398097447043*^9, 
  3.7583981240580177`*^9}},ExpressionUUID->"0e572d05-30d5-4534-86ab-\
e6337cfdeb95"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.758381671766612*^9},
 CellLabel->
  "In[191]:=",ExpressionUUID->"7fce3821-2404-4665-808e-9e58e42f9e3c"]
}, Closed]]
}, Open  ]]
},
WindowSize->{974, 749},
WindowMargins->{{41, Automatic}, {17, Automatic}},
FrontEndVersion->"11.3 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 5, \
2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 433, 11, 346, "Title",ExpressionUUID->"3f88d070-976d-4bc2-bc3e-eb1918db5e6d"],
Cell[1016, 35, 1360, 21, 173, "Text",ExpressionUUID->"ec4a1812-0d97-4cff-8a7a-82ddd5e99e8a"],
Cell[CellGroupData[{
Cell[2401, 60, 387, 6, 67, "Section",ExpressionUUID->"47477dc6-f412-4545-9071-bfd94b69912f"],
Cell[2791, 68, 207, 4, 35, "Text",ExpressionUUID->"573b671b-10a9-4361-840c-1e433d351c3b"],
Cell[3001, 74, 1216, 41, 115, "Input",ExpressionUUID->"3721abca-b5fe-43d6-9405-bf3e2d3a608b"],
Cell[4220, 117, 228, 4, 35, "Text",ExpressionUUID->"0706aab8-3f52-4174-8395-e102001f17e3"],
Cell[4451, 123, 529, 13, 30, "Input",ExpressionUUID->"2ade19d6-ba23-435a-8f2b-c821dfe538ad"],
Cell[4983, 138, 337, 5, 35, "Text",ExpressionUUID->"21447232-4d36-465a-8278-75ba868c9495"],
Cell[5323, 145, 857, 21, 61, "Input",ExpressionUUID->"1a8782e4-6d11-4893-ac3c-194c6ceb55b8"],
Cell[6183, 168, 292, 4, 35, "Text",ExpressionUUID->"cc138ddc-4866-43f8-9c57-2ba5c9cfc228"],
Cell[6478, 174, 580, 13, 30, "Input",ExpressionUUID->"4d3944ef-164d-41c1-99a1-05f03fb15ad1"],
Cell[7061, 189, 361, 7, 35, "Text",ExpressionUUID->"58fa7aa9-68d5-416c-b34d-dc84c5c824aa"],
Cell[7425, 198, 546, 13, 30, "Input",ExpressionUUID->"3aab5f01-04cc-4b3c-9587-5743a84750d4"],
Cell[7974, 213, 346, 5, 35, "Text",ExpressionUUID->"85e4f388-029c-4300-845a-fbff1690189b"],
Cell[8323, 220, 1356, 33, 178, "Input",ExpressionUUID->"d55f12cf-73c0-45e9-9dd5-bebe78e97323"],
Cell[9682, 255, 284, 4, 35, "Text",ExpressionUUID->"af34b50c-f87a-4a40-8364-208d9233632b"],
Cell[9969, 261, 907, 25, 73, "Input",ExpressionUUID->"c61b757e-9da8-44fa-a00d-1117d44f69c4"],
Cell[10879, 288, 341, 5, 35, "Text",ExpressionUUID->"9c685a88-ba6d-4823-8f6d-06c480c623b1"],
Cell[11223, 295, 1564, 42, 105, "Input",ExpressionUUID->"7587a32f-3f13-448b-89f2-f7e16fdb71a3"],
Cell[12790, 339, 367, 7, 35, "Text",ExpressionUUID->"c29ac847-f78a-4e20-97aa-171650de4d10"],
Cell[13160, 348, 1918, 50, 136, "Input",ExpressionUUID->"5a195b5f-45f3-4032-8c83-4283f5686f4d"]
}, Closed]],
Cell[CellGroupData[{
Cell[15115, 403, 218, 4, 53, "Section",ExpressionUUID->"cc3e6c8d-3e9e-427c-b765-5e4e648a6d3b"],
Cell[15336, 409, 477, 9, 58, "Text",ExpressionUUID->"bfc1c9de-6275-4c53-897b-699fadccfc32"],
Cell[CellGroupData[{
Cell[15838, 422, 484, 7, 54, "Subsection",ExpressionUUID->"d184f310-947a-40e7-86ec-186fa9a64a58"],
Cell[CellGroupData[{
Cell[16347, 433, 473, 7, 45, "Subsubsection",ExpressionUUID->"187c4c3f-15e6-4519-8e00-4963eee65068"],
Cell[CellGroupData[{
Cell[16845, 444, 1302, 25, 157, "Input",ExpressionUUID->"d3c24af0-42d0-480e-9f3e-f2426722abd7"],
Cell[18150, 471, 602, 10, 70, "Print",ExpressionUUID->"279ad3eb-d9ab-47be-a290-a6ef2f8c6d8d"],
Cell[18755, 483, 1157, 27, 70, "Output",ExpressionUUID->"d5ea5b4c-4ddd-4935-97c0-e75fb007327a"],
Cell[19915, 512, 602, 10, 70, "Print",ExpressionUUID->"33c7933b-ecaa-4f4c-bba3-7c04f2590a6f"],
Cell[20520, 524, 1157, 27, 70, "Output",ExpressionUUID->"76de75a1-0e4c-4374-bd4d-94d72699a693"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[21726, 557, 615, 9, 45, "Subsubsection",ExpressionUUID->"64102d97-fccf-4b05-b1cb-c366ef8b980e"],
Cell[CellGroupData[{
Cell[22366, 570, 1346, 27, 157, "Input",ExpressionUUID->"4b20a8dd-0c74-4fcd-911d-77f152e28201"],
Cell[23715, 599, 556, 9, 70, "Print",ExpressionUUID->"792fa6f2-43af-45fe-9281-e495c7483245"],
Cell[24274, 610, 1097, 26, 70, "Output",ExpressionUUID->"37796db6-a4ef-4d94-a24b-6d4cd123b9f7"],
Cell[25374, 638, 558, 9, 70, "Print",ExpressionUUID->"14292c68-b69c-4807-a9ed-4ef217a5052e"],
Cell[25935, 649, 1097, 26, 70, "Output",ExpressionUUID->"56040ee6-295b-4630-a9b2-62b36ce8f91d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[27081, 681, 566, 8, 45, "Subsubsection",ExpressionUUID->"f9b56a22-2a77-47aa-9f2b-f736225da6a9"],
Cell[CellGroupData[{
Cell[27672, 693, 1956, 49, 157, "Input",ExpressionUUID->"b98d27f1-d61a-46c7-ad16-e92d30b27331"],
Cell[29631, 744, 556, 9, 70, "Print",ExpressionUUID->"e8b268c1-e577-403f-ba6a-fcf3f9ca70a2"],
Cell[30190, 755, 1255, 33, 70, "Output",ExpressionUUID->"787e125a-6518-4c88-be41-4ffe7c7f2229"],
Cell[31448, 790, 558, 9, 70, "Print",ExpressionUUID->"0840439d-106b-47f7-a656-64d095c729b8"],
Cell[32009, 801, 1303, 35, 70, "Output",ExpressionUUID->"bf2718e1-e0ec-4477-9eb1-a0dd6fb615b6"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[33373, 843, 617, 9, 54, "Subsection",ExpressionUUID->"fa339a0a-b9a8-4723-96fe-1cbdb3910a49"],
Cell[CellGroupData[{
Cell[34015, 856, 1762, 41, 157, "Input",ExpressionUUID->"5c5a3a3c-d89f-425a-97b3-3d87320a3ed3"],
Cell[35780, 899, 553, 9, 70, "Print",ExpressionUUID->"bf44ee6b-5885-4034-aa4e-5355a232bdf0"],
Cell[36336, 910, 1169, 29, 70, "Output",ExpressionUUID->"ca135022-e49a-4873-afd0-a135e0049db9"],
Cell[37508, 941, 553, 9, 70, "Print",ExpressionUUID->"b0ea910d-5226-454f-b30b-ebe04336246e"],
Cell[38064, 952, 1169, 29, 70, "Output",ExpressionUUID->"544a1eab-8511-4022-aaa3-a8fb67b048f4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39270, 986, 617, 9, 45, "Subsubsection",ExpressionUUID->"d755dec4-8e9f-4ae0-b126-6681d9c5b8ed"],
Cell[CellGroupData[{
Cell[39912, 999, 1719, 39, 157, "Input",ExpressionUUID->"08f2a281-eb66-4721-a5dc-6c8497562d00"],
Cell[41634, 1040, 560, 9, 70, "Print",ExpressionUUID->"3322b15e-a72f-4581-bb52-9a385e906443"],
Cell[42197, 1051, 1158, 28, 70, "Output",ExpressionUUID->"b8f4aefc-b1f6-4c18-b808-395f372c3ed2"],
Cell[43358, 1081, 560, 9, 70, "Print",ExpressionUUID->"8d5f4a8b-b261-41ac-abac-cf7311b39c1a"],
Cell[43921, 1092, 1158, 28, 70, "Output",ExpressionUUID->"b8911eeb-099f-4417-936c-bc672a25df25"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[45128, 1126, 677, 10, 45, "Subsubsection",ExpressionUUID->"6df76158-37cd-4811-89b1-86f7a8944209"],
Cell[CellGroupData[{
Cell[45830, 1140, 1721, 37, 157, "Input",ExpressionUUID->"62ce8b9c-c455-4486-80f6-310870341cfd"],
Cell[47554, 1179, 473, 8, 70, "Print",ExpressionUUID->"a02fddab-02ba-45b0-bb75-e2e17606bc6c"],
Cell[48030, 1189, 1253, 35, 70, "Output",ExpressionUUID->"9620cc25-722b-4587-9788-4da88e4a55d7"],
Cell[49286, 1226, 473, 8, 70, "Print",ExpressionUUID->"9378e899-60f5-43db-916f-9face12a2a7b"],
Cell[49762, 1236, 1205, 34, 70, "Output",ExpressionUUID->"0faceb44-d8e1-4fb3-b17e-caa9adcbe74a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[51016, 1276, 677, 10, 45, "Subsubsection",ExpressionUUID->"e3512935-6f4a-4b2f-a983-722e97c5f661"],
Cell[CellGroupData[{
Cell[51718, 1290, 1775, 39, 157, "Input",ExpressionUUID->"d4e0f282-09c4-4fff-b400-289cdcc2028a"],
Cell[53496, 1331, 455, 8, 70, "Print",ExpressionUUID->"3d2279f2-7c05-463a-ad7e-b8d019cbc127"],
Cell[53954, 1341, 1223, 35, 70, "Output",ExpressionUUID->"36deb2b3-5803-4f52-b367-98beecd9a237"],
Cell[55180, 1378, 453, 8, 70, "Print",ExpressionUUID->"a10a0e98-94f2-4c10-bce0-340b4a6384b2"],
Cell[55636, 1388, 1222, 36, 70, "Output",ExpressionUUID->"46b8ece0-a120-4e67-9e2c-0580de0629da"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[56907, 1430, 664, 10, 45, "Subsubsection",ExpressionUUID->"bdd62aa8-7508-4164-bac6-28aa4b594670"],
Cell[CellGroupData[{
Cell[57596, 1444, 2846, 70, 178, "Input",ExpressionUUID->"02871af3-df8e-466c-83c6-4b1390011261"],
Cell[60445, 1516, 443, 8, 70, "Print",ExpressionUUID->"086c641f-d032-49ba-a5dc-5d95d91ff67c"],
Cell[60891, 1526, 2618, 87, 70, "Output",ExpressionUUID->"93b4864b-7936-491c-becf-5545d6193308"],
Cell[63512, 1615, 442, 8, 70, "Print",ExpressionUUID->"d713ea13-4828-4243-b889-c38b03f97681"],
Cell[63957, 1625, 2428, 85, 70, "Output",ExpressionUUID->"e279bd01-a740-4360-9272-92b72e6d2156"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[66446, 1717, 322, 5, 54, "Subsection",ExpressionUUID->"1f57a854-62d5-48ef-a0e2-56d40edb75e3"],
Cell[66771, 1724, 758, 12, 81, "Text",ExpressionUUID->"24f35e6f-61ff-4c36-be5f-ef6e7ec9dda3"],
Cell[67532, 1738, 5194, 115, 346, "Input",ExpressionUUID->"3f4ff9a7-412b-4997-8e08-bf062ff5ee28"],
Cell[CellGroupData[{
Cell[72751, 1857, 712, 10, 45, "Subsubsection",ExpressionUUID->"451f1752-010f-4fec-b0d4-e8d3a9cdaaa1"],
Cell[73466, 1869, 1473, 27, 94, "Input",ExpressionUUID->"d4b6e8f0-6255-46d6-8a9d-865deae049e4"],
Cell[74942, 1898, 715, 10, 35, "Text",ExpressionUUID->"60d0f3cb-1035-4af9-9ea9-65adbfc3cb28"],
Cell[CellGroupData[{
Cell[75682, 1912, 1746, 38, 136, "Input",ExpressionUUID->"1fbcda2d-fc3e-4f63-b607-2c2494214746"],
Cell[77431, 1952, 616, 10, 70, "Print",ExpressionUUID->"00306c76-81da-4cdc-9aaa-bace76561975"],
Cell[78050, 1964, 1376, 36, 70, "Output",ExpressionUUID->"07756cfa-6160-4e29-8d72-c0b3ce1c649b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[79475, 2006, 763, 11, 45, "Subsubsection",ExpressionUUID->"343ee4f0-dfe3-48a1-81f2-9860b7b8511a"],
Cell[80241, 2019, 1896, 35, 115, "Input",ExpressionUUID->"33b76dca-cf51-40f9-a73e-3b02c47b1f1b"],
Cell[82140, 2056, 715, 10, 35, "Text",ExpressionUUID->"c8f16878-05e0-47d2-ba1d-1b923969c738"],
Cell[CellGroupData[{
Cell[82880, 2070, 1904, 41, 136, "Input",ExpressionUUID->"f1a345cc-c830-4e6a-9ea8-57250ff7c27b"],
Cell[84787, 2113, 667, 12, 70, "Print",ExpressionUUID->"3a5a368a-c830-445c-8f5c-868864df9cbb"],
Cell[85457, 2127, 1964, 56, 70, "Output",ExpressionUUID->"8a3d2f20-dd80-424b-a737-4f925b5c16fa"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[87482, 2190, 672, 10, 54, "Subsection",ExpressionUUID->"61b4fe8d-bdfe-44ab-8b95-9ec4e6c44f51"],
Cell[CellGroupData[{
Cell[88179, 2204, 2447, 52, 283, "Input",ExpressionUUID->"84990fe2-6c4a-4bc6-b19f-adfd1329dce0"],
Cell[90629, 2258, 763, 13, 70, "Print",ExpressionUUID->"47b01f61-89be-49d8-be51-7fb934ab9341"],
Cell[91395, 2273, 1413, 32, 70, "Output",ExpressionUUID->"5885b0de-799c-44ae-b3e4-c0ddbfa9df64"],
Cell[92811, 2307, 763, 13, 70, "Print",ExpressionUUID->"f70647ad-6eb5-4264-87d6-df2eb401a2dd"],
Cell[93577, 2322, 1415, 32, 70, "Output",ExpressionUUID->"5a9dceef-3ec4-44d5-84eb-2a7b21d24d0b"],
Cell[94995, 2356, 767, 13, 70, "Print",ExpressionUUID->"1aaa8bd8-fc3a-4620-bb19-5466d66b50b4"],
Cell[95765, 2371, 19840, 525, 70, "Output",ExpressionUUID->"fb0f32da-0f0d-439c-883f-d656ca9b8b77"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[115666, 2903, 892, 13, 53, "Section",ExpressionUUID->"2f155561-4405-4531-bc0f-2975d46b6413"],
Cell[116561, 2918, 1003, 14, 35, "Text",ExpressionUUID->"67353ee3-f6d3-4ef8-a732-92e8b85c5d88"],
Cell[117567, 2934, 2246, 49, 121, "Input",ExpressionUUID->"fb093e4f-2450-4dec-9753-9d4e06ab6960"],
Cell[119816, 2985, 1013, 14, 35, "Text",ExpressionUUID->"168f7cb1-3daa-4571-8d77-86057fbc2f87"],
Cell[120832, 3001, 3619, 80, 221, "Input",ExpressionUUID->"c92df580-aced-4d75-aa87-2b7a42a7e4e4"],
Cell[CellGroupData[{
Cell[124476, 3085, 174, 3, 54, "Subsection",ExpressionUUID->"4f6266a3-53c9-4cea-b833-c2cb87065663"],
Cell[124653, 3090, 1473, 22, 81, "Text",ExpressionUUID->"2b7ff174-85db-4bef-93f9-ecc9f465af3b"],
Cell[126129, 3114, 9231, 207, 850, "Input",ExpressionUUID->"9ad364b9-cc71-4ba6-a53a-c4115e00d16f"],
Cell[CellGroupData[{
Cell[135385, 3325, 1047, 15, 45, "Subsubsection",ExpressionUUID->"b817f678-5048-4c1a-b1c2-458655b894da"],
Cell[136435, 3342, 1077, 15, 35, "Text",ExpressionUUID->"e4731f9e-30bb-4234-8620-8c2d3d495d08"],
Cell[137515, 3359, 1446, 26, 30, "Input",ExpressionUUID->"5dc5a8b8-d4e7-4fc8-8815-8d63b5b0cc90"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[139022, 3392, 377, 6, 53, "Section",ExpressionUUID->"47ec2853-a400-4319-94f8-009faa0f4d4f"],
Cell[139402, 3400, 250, 4, 35, "Text",ExpressionUUID->"6c89785a-650c-4b96-a531-de21b0f0864a"],
Cell[CellGroupData[{
Cell[139677, 3408, 599, 8, 30, "Input",ExpressionUUID->"fcf0f70a-ec42-484d-804e-3f4cafb4d88e"],
Cell[140279, 3418, 19635, 523, 70, "Output",ExpressionUUID->"4329000d-35b3-45dd-a559-369099b5f5c6"]
}, Open  ]],
Cell[159929, 3944, 442, 8, 35, "Text",ExpressionUUID->"ed9039be-64fd-4eb0-bd9e-65b557b5f127"],
Cell[CellGroupData[{
Cell[160396, 3956, 671, 11, 30, "Input",ExpressionUUID->"da8269e3-ce68-4c3d-bc2c-cd512c9568b1"],
Cell[161070, 3969, 1713, 49, 70, "Output",ExpressionUUID->"2025a2ce-57c6-40ea-8559-0cf255078798"]
}, Open  ]],
Cell[162798, 4021, 240, 4, 35, "Text",ExpressionUUID->"3408959b-dd13-4eec-8d82-e20fe88efd76"],
Cell[CellGroupData[{
Cell[163063, 4029, 980, 16, 52, "Input",ExpressionUUID->"ff75d57b-46f2-4cb1-84ce-83d6d0cdeeb7"],
Cell[164046, 4047, 7095, 162, 70, "Output",ExpressionUUID->"0f761ccf-f814-497c-b839-0bdf1affa4da"]
}, Open  ]],
Cell[171156, 4212, 295, 5, 35, "Text",ExpressionUUID->"86f19685-e439-46f0-99c2-cfc754f67f78"],
Cell[CellGroupData[{
Cell[171476, 4221, 700, 10, 30, "Input",ExpressionUUID->"b4d82a90-62e9-4f0c-ac44-0059c541b19b"],
Cell[172179, 4233, 1829, 48, 70, "Output",ExpressionUUID->"fc22e762-2391-4d71-a8f8-45d6e29d4551"]
}, Open  ]],
Cell[174023, 4284, 393, 7, 35, "Text",ExpressionUUID->"9a9b46df-8714-453d-819e-9c9211c70c62"],
Cell[CellGroupData[{
Cell[174441, 4295, 857, 13, 30, "Input",ExpressionUUID->"e73f7ac8-12ff-4032-beb6-bcf136ad9ef4"],
Cell[175301, 4310, 1273, 30, 70, "Output",ExpressionUUID->"3e46b748-ba37-4dcf-82be-83532d2ad7d0"]
}, Open  ]],
Cell[176589, 4343, 350, 5, 35, "Text",ExpressionUUID->"40ec7b5d-84b2-447b-905e-904195ec43f2"],
Cell[CellGroupData[{
Cell[176964, 4352, 896, 13, 30, "Input",ExpressionUUID->"50a46cf3-3f70-4a18-a68f-587f62de8519"],
Cell[177863, 4367, 19938, 527, 70, "Output",ExpressionUUID->"550a6560-e2a3-4264-bccc-bdf3a75dff6b"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[197850, 4900, 316, 5, 53, "Section",ExpressionUUID->"3cd2d016-e953-498d-b03a-42adf5599a23"],
Cell[198169, 4907, 1112, 17, 104, "Text",ExpressionUUID->"75c30ab2-0dc0-4c59-a287-13a72ae76364"],
Cell[CellGroupData[{
Cell[199306, 4928, 2204, 55, 157, "Input",ExpressionUUID->"c10d20e3-710b-4458-8e7b-d9f5173e8d4f"],
Cell[201513, 4985, 25467, 599, 440, "Output",ExpressionUUID->"d4719c1b-245a-4b2b-9c09-19a6da5c7950"]
}, Open  ]],
Cell[226995, 5587, 745, 11, 35, "Text",ExpressionUUID->"7c4e1d5e-586c-4c76-9264-a6044e7d1c18"],
Cell[CellGroupData[{
Cell[227765, 5602, 1198, 20, 52, "Input",ExpressionUUID->"c1ac0ee6-0ff0-49a0-b6f1-51794b0c9cfd"],
Cell[228966, 5624, 15355, 313, 752, "Output",ExpressionUUID->"dfb78973-3205-4a6d-8f78-c72d5d686f22"]
}, Open  ]],
Cell[244336, 5940, 790, 13, 35, "Text",ExpressionUUID->"8c0c5287-8558-4cfc-815c-c0d428b09abe"],
Cell[CellGroupData[{
Cell[245151, 5957, 1010, 17, 30, "Input",ExpressionUUID->"90dbe648-24e1-4746-8fc0-fc8b79a4921b"],
Cell[246164, 5976, 2730, 62, 126, "Output",ExpressionUUID->"6d6842dc-a956-4790-8b97-3c28e73c937d"]
}, Open  ]],
Cell[248909, 6041, 931, 13, 35, "Text",ExpressionUUID->"41f660c5-7fa6-4b10-8691-9fe3c88ec5b0"],
Cell[CellGroupData[{
Cell[249865, 6058, 1688, 35, 94, "Input",ExpressionUUID->"507b9e0b-35ac-4272-860c-7f3a6ef4268e"],
Cell[251556, 6095, 768, 13, 34, "Output",ExpressionUUID->"4227baaa-912f-4f53-af5c-a0ac5bd6abca"]
}, Open  ]],
Cell[252339, 6111, 1083, 17, 35, "Text",ExpressionUUID->"cd9d0ae4-45ce-4b6b-a7b7-308d2a13101c"],
Cell[CellGroupData[{
Cell[253447, 6132, 897, 19, 94, "Input",ExpressionUUID->"d242ed6b-1c6e-4fe7-98b3-6e257ced7cc8"],
Cell[254347, 6153, 1548, 34, 94, "Output",ExpressionUUID->"693a8433-18bc-4c9f-b85e-2961a9d530f8"],
Cell[255898, 6189, 1549, 34, 94, "Output",ExpressionUUID->"87486b46-c8ea-4505-bfee-f23e676796fb"]
}, Open  ]],
Cell[257462, 6226, 1132, 18, 35, "Text",ExpressionUUID->"4fe17add-8641-48e3-b4c9-b7418b21341c"],
Cell[CellGroupData[{
Cell[258619, 6248, 1657, 37, 241, "Input",ExpressionUUID->"a888fe59-aed1-4b5f-8202-a60ecb6136a9"],
Cell[260279, 6287, 1568, 34, 102, "Output",ExpressionUUID->"ede6321b-233b-452a-aea5-85576c0dd139"],
Cell[261850, 6323, 1574, 34, 94, "Output",ExpressionUUID->"ae0ef3eb-9b6f-4e61-bd8d-eb8931f79a59"]
}, Open  ]],
Cell[263439, 6360, 1194, 19, 35, "Text",ExpressionUUID->"debfa7ee-302e-45d5-a67d-0f283cda2c39"],
Cell[CellGroupData[{
Cell[264658, 6383, 2473, 51, 346, "Input",ExpressionUUID->"5487d6d3-51f5-4dca-b205-f2be8a0142cc"],
Cell[267134, 6436, 442, 7, 24, "Print",ExpressionUUID->"7fd46c89-8269-4b09-973d-bb9e5454337d"],
Cell[267579, 6445, 690, 11, 34, "Output",ExpressionUUID->"b9401890-0f50-4778-9e23-178670ce4fb3"],
Cell[268272, 6458, 692, 11, 34, "Output",ExpressionUUID->"a9e9b508-f790-455c-a0f7-16153a156580"],
Cell[268967, 6471, 456, 7, 24, "Print",ExpressionUUID->"a1d0c609-fb71-4a3f-b3e1-0c9768a07c3a"],
Cell[269426, 6480, 690, 11, 34, "Output",ExpressionUUID->"8537c049-b31b-47dd-9aee-798783de4b24"],
Cell[270119, 6493, 695, 11, 34, "Output",ExpressionUUID->"14733303-757e-4236-bf2a-007ec0a36ef1"],
Cell[270817, 6506, 446, 7, 24, "Print",ExpressionUUID->"0e87b31b-6dac-4226-9f85-9994edc14e15"],
Cell[271266, 6515, 689, 11, 34, "Output",ExpressionUUID->"7501b16e-29fb-4fdc-b046-d49abd9cd352"],
Cell[271958, 6528, 693, 11, 34, "Output",ExpressionUUID->"cf08b6f9-80a3-49fe-89f0-8cfabce9ad6a"],
Cell[272654, 6541, 443, 7, 24, "Print",ExpressionUUID->"f35a955f-95f7-46bf-9b80-4ceae09b08fd"],
Cell[273100, 6550, 690, 11, 34, "Output",ExpressionUUID->"f6203a41-5df6-41f6-9126-de0fac248f25"],
Cell[273793, 6563, 694, 11, 34, "Output",ExpressionUUID->"7776278b-e6f5-4e20-a817-c4cf906e450b"]
}, Open  ]],
Cell[274502, 6577, 1279, 20, 58, "Text",ExpressionUUID->"b48035e6-112e-4d1f-8a8e-0519841d0142"],
Cell[CellGroupData[{
Cell[275806, 6601, 1416, 23, 52, "Input",ExpressionUUID->"b5593207-f230-41d9-b0a8-50272900b2d6"],
Cell[277225, 6626, 4558, 97, 502, "Output",ExpressionUUID->"45777753-d7ad-44dc-b66e-bf0f45255771"],
Cell[281786, 6725, 4652, 98, 506, "Output",ExpressionUUID->"11379b6f-2ebf-4cb4-9ffc-b1a23cc25912"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[286487, 6829, 262, 4, 53, "Section",ExpressionUUID->"29817bf5-7685-43ea-a60d-ba5b97a0a4b7"],
Cell[286752, 6835, 1119, 18, 58, "Text",ExpressionUUID->"bf594586-4908-4e9a-b865-836d62950bcc"],
Cell[287874, 6855, 2336, 58, 283, "Input",ExpressionUUID->"d208e3c9-6ee4-49ce-b079-cac592958d70"],
Cell[290213, 6915, 358, 8, 58, "Text",ExpressionUUID->"9e4cb7a9-2b0f-48a2-89ca-58ecc7ee0e67"],
Cell[290574, 6925, 2462, 59, 283, "Input",ExpressionUUID->"78d9327f-81e1-4e68-abe1-08ad808f13a9"],
Cell[293039, 6986, 317, 7, 58, "Text",ExpressionUUID->"6922697d-8cfd-406d-87a1-0d5b795be68a"],
Cell[293359, 6995, 1716, 47, 241, "Input",ExpressionUUID->"dd947c64-76b0-4fcf-a19f-368f68a03163"],
Cell[295078, 7044, 295, 7, 35, "Text",ExpressionUUID->"0c21f9ee-8cd5-4066-98dc-9fdc884ffee1"],
Cell[CellGroupData[{
Cell[295398, 7055, 3144, 76, 703, "Input",ExpressionUUID->"159f5073-8194-4c94-8968-74e2ad521f99"],
Cell[CellGroupData[{
Cell[298567, 7135, 241, 4, 24, "Print",ExpressionUUID->"cbf365a5-c027-4ccb-aeeb-9e0e7fb2a342"],
Cell[298811, 7141, 214, 4, 24, "Print",ExpressionUUID->"13243879-673c-4377-af30-4b652f56542a"]
}, Open  ]],
Cell[299040, 7148, 221, 4, 34, "Output",ExpressionUUID->"6068c6a4-1942-4e17-87ba-9d3bdcbe9de3"],
Cell[299264, 7154, 225, 4, 24, "Print",ExpressionUUID->"9005fa2c-9671-4b9e-b366-d810f3ecd94b"],
Cell[299492, 7160, 205, 4, 34, "Output",ExpressionUUID->"6181f0d0-6420-48d6-bf8d-67615ce3a4ae"],
Cell[299700, 7166, 211, 4, 24, "Print",ExpressionUUID->"00415645-bc73-42f3-885d-206a5497d4aa"],
Cell[299914, 7172, 221, 4, 34, "Output",ExpressionUUID->"c681b57c-6aca-4c79-940e-dc2ed6dda749"],
Cell[300138, 7178, 211, 4, 24, "Print",ExpressionUUID->"07fb43b9-1819-4f46-b7bc-d0ae2988ca2c"],
Cell[300352, 7184, 223, 4, 34, "Output",ExpressionUUID->"dc345bb7-65b7-4b80-80d6-31b5c4edcf7f"],
Cell[CellGroupData[{
Cell[300600, 7192, 240, 4, 24, "Print",ExpressionUUID->"d124d4cd-468e-4031-9ef3-31c187f7dad1"],
Cell[300843, 7198, 214, 4, 24, "Print",ExpressionUUID->"453cd8e1-c06b-4456-b4f1-2df1f955c863"]
}, Open  ]],
Cell[301072, 7205, 220, 4, 34, "Output",ExpressionUUID->"a90149c6-5efa-489f-b423-364b46f6f169"],
Cell[301295, 7211, 225, 4, 24, "Print",ExpressionUUID->"ba75bac8-bc52-47ec-82ff-7b1ce302f569"],
Cell[301523, 7217, 223, 4, 34, "Output",ExpressionUUID->"0e994693-d2eb-4361-a4fe-5886fcc20a4a"],
Cell[301749, 7223, 213, 4, 24, "Print",ExpressionUUID->"ed9ee337-8911-4917-9480-6994198422a3"],
Cell[301965, 7229, 220, 4, 34, "Output",ExpressionUUID->"2d1240fa-c135-4521-80a1-603b6ff7f422"],
Cell[302188, 7235, 213, 4, 24, "Print",ExpressionUUID->"6e1b0e5c-a8a5-40c3-9bb6-d99afd04a090"],
Cell[302404, 7241, 221, 4, 34, "Output",ExpressionUUID->"185271a6-7d69-4797-9fba-57bc02911424"],
Cell[CellGroupData[{
Cell[302650, 7249, 235, 4, 24, "Print",ExpressionUUID->"0ea8eac8-2722-48d3-a33a-a93ab0160cbb"],
Cell[302888, 7255, 212, 4, 24, "Print",ExpressionUUID->"8f44cef6-f852-461d-821e-0fe0f59fb40e"]
}, Open  ]],
Cell[303115, 7262, 221, 4, 34, "Output",ExpressionUUID->"8c065cb6-c68f-4d32-8fe0-9102ebecd3e1"],
Cell[303339, 7268, 226, 4, 24, "Print",ExpressionUUID->"53fedcce-5f68-4c04-824d-db375d9ffe03"],
Cell[303568, 7274, 225, 4, 34, "Output",ExpressionUUID->"4964280c-4482-428d-8fcf-6c06644d3c65"],
Cell[303796, 7280, 211, 4, 24, "Print",ExpressionUUID->"06dede29-a104-4127-8aa0-82104262c02a"],
Cell[304010, 7286, 221, 4, 34, "Output",ExpressionUUID->"5b598340-1aaa-44ca-bc2f-00a936333fea"],
Cell[304234, 7292, 213, 4, 24, "Print",ExpressionUUID->"3043cfd1-dd97-4382-9158-78be066c18b2"],
Cell[304450, 7298, 220, 4, 34, "Output",ExpressionUUID->"68487513-889f-4730-ae25-33afb21ef50e"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[304719, 7308, 305, 5, 53, "Section",ExpressionUUID->"f5b42c7f-432e-4c10-9c85-d7f97dab373f"],
Cell[305027, 7315, 1232, 19, 81, "Text",ExpressionUUID->"dd18b3c2-cc51-48dc-834d-d6e19cf09f81"],
Cell[306262, 7336, 845, 14, 35, "Text",ExpressionUUID->"c6d7c3ed-32eb-403c-a4a1-8e5861eeec70"],
Cell[CellGroupData[{
Cell[307132, 7354, 8025, 213, 766, "Input",ExpressionUUID->"5e7148d3-83a4-4e8b-b34b-cce1e55eec07"],
Cell[315160, 7569, 543, 9, 24, "Print",ExpressionUUID->"c7ea1ba8-cb05-4db7-b9c2-32d07da92b53"],
Cell[315706, 7580, 1478, 39, 96, "Output",ExpressionUUID->"431be653-367f-4e54-a864-084b17cc8746"],
Cell[317187, 7621, 2044, 54, 218, "Output",ExpressionUUID->"6975e1d4-e45a-4ac2-bf81-b577b8f6cfba"],
Cell[319234, 7677, 541, 9, 24, "Print",ExpressionUUID->"d3a03fb6-05a9-4422-996c-384dc82b625d"],
Cell[319778, 7688, 1430, 38, 96, "Output",ExpressionUUID->"4789ca12-3489-4775-8ab4-72ba81b68b00"],
Cell[321211, 7728, 2044, 54, 218, "Output",ExpressionUUID->"ccffe25f-7a54-43ba-8929-4e8d305c4de7"],
Cell[323258, 7784, 41146, 1082, 1134, "Output",ExpressionUUID->"ae7d6d38-0521-4135-827d-498180ce3db4"]
}, Open  ]],
Cell[364419, 8869, 777, 11, 35, "Text",ExpressionUUID->"aea99513-1497-4d89-b36d-857338e9af23"],
Cell[CellGroupData[{
Cell[365221, 8884, 1146, 19, 52, "Input",ExpressionUUID->"38063b26-dc47-4aa8-a4d1-7ad5623bfaf4"],
Cell[366370, 8905, 48443, 1301, 2048, "Output",ExpressionUUID->"c8d4e520-0c58-43ed-984a-a92e69885d73"]
}, Open  ]],
Cell[414828, 10209, 830, 13, 35, "Text",ExpressionUUID->"3fd4991a-3905-4ab1-9880-4f75af19c9f5"],
Cell[CellGroupData[{
Cell[415683, 10226, 980, 16, 30, "Input",ExpressionUUID->"f799110c-00ab-4839-95f8-9406c72fc882"],
Cell[416666, 10244, 6550, 203, 194, "Output",ExpressionUUID->"25edc652-d59e-44e8-9222-48d3981ae76a"]
}, Open  ]],
Cell[423231, 10450, 1598, 25, 127, "Text",ExpressionUUID->"2b8b85da-43c6-4745-a2b4-6de6f574894a"],
Cell[CellGroupData[{
Cell[424854, 10479, 450, 9, 52, "Input",ExpressionUUID->"b228e7f8-a134-4765-a333-978a07254ea8"],
Cell[425307, 10490, 80979, 2138, 2242, "Output",ExpressionUUID->"73266198-27b1-4395-bd71-c5a20248619a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[506323, 12633, 436, 10, 52, "Input",ExpressionUUID->"457ed519-ccd3-4335-b4fb-bc6525947fac"],
Cell[506762, 12645, 32323, 598, 2876, "Output",ExpressionUUID->"66fdecb3-009c-41ed-a8e8-e9ffdd981935"]
}, Open  ]],
Cell[539100, 13246, 269, 6, 35, "Text",ExpressionUUID->"cdae753e-8a48-4ce9-a1d4-105adca3c0c2"],
Cell[CellGroupData[{
Cell[539394, 13256, 296, 7, 30, "Input",ExpressionUUID->"2e7420ba-de37-419d-8bce-9b68794beeac"],
Cell[539693, 13265, 3300, 78, 170, "Output",ExpressionUUID->"c34668e8-4a09-4059-a5ec-2a3b5ba51109"]
}, Open  ]],
Cell[543008, 13346, 351, 8, 58, "Text",ExpressionUUID->"0e572d05-30d5-4534-86ab-e6337cfdeb95"],
Cell[543362, 13356, 151, 3, 30, "Input",ExpressionUUID->"7fce3821-2404-4665-808e-9e58e42f9e3c"]
}, Closed]]
}, Open  ]]
}
]
*)



==> arxiv revision 3 (final)/anc/Supplement.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    567760,      13719]
NotebookOptionsPosition[    543541,      13363]
NotebookOutlinePosition[    543895,      13379]
CellTagsIndexPosition[    543852,      13376]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Supplementary Material for

Randomized Benchmarking as Convolution: Fourier Analysis of Gate Dependent \
Errors
\
\>", "Title",
 CellChangeTimes->{{3.731177685236302*^9, 3.731177734582986*^9}, {
   3.731260047552034*^9, 3.731260093506691*^9}, {3.7312650451975203`*^9, 
   3.73126505389222*^9}, 3.731355789338643*^9, {3.748197304711824*^9, 
   3.748197308216885*^9}},ExpressionUUID->"3f88d070-976d-4bc2-bc3e-\
eb1918db5e6d"],

Cell["\<\
This Mathematica notebook provides the calculations used in the manuscript \
\[OpenCurlyDoubleQuote]Randomized Benchmarking as Convolution: Fourier \
Analysis of Gate Dependent Errors\[CloseCurlyDoubleQuote].  We include it as \
a guide to using the Fourier technique from Gowers and Hatami \
[arxiv:1510.04085] to understand the errors with respect to RB for three \
examples.  The first is from Proctor et al [Phys. Rev. Lett. 119,130502 \
(2017)] involving a phase error in the generators used to make the Clifford \
gates, and the second from Wallman [ Quantum 2, 47 (2018)] considers a \
uniform depolarizing error that is supplemented with a z-rotation error on \
half of the Clifford operators.  Lastly, we examine a qutrit leakage model \
where there is interesting behavior even in the case of no errors.
\
\>", "Text",
 CellChangeTimes->{{3.7311777431990757`*^9, 3.731177925277774*^9}, {
   3.7311779802715273`*^9, 3.731178003369039*^9}, 3.731184451738258*^9, {
   3.731184520794873*^9, 3.731184547739071*^9}, {3.731251849269762*^9, 
   3.731251858387887*^9}, 3.7312601043931513`*^9, {3.731265025996766*^9, 
   3.731265028711617*^9}, {3.7313557762483*^9, 3.731355795052532*^9}, {
   3.7584748134958897`*^9, 3.75847483290593*^9}, {3.7589132984690857`*^9, 
   3.7589133428905687`*^9}},ExpressionUUID->"ec4a1812-0d97-4cff-8a7a-\
82ddd5e99e8a"],

Cell[CellGroupData[{

Cell["Useful Functions    ", "Section",
 CellChangeTimes->{{3.7311777431990757`*^9, 3.731177925277774*^9}, {
   3.7311779802715273`*^9, 3.731178003369039*^9}, 3.731184451738258*^9, {
   3.731184520794873*^9, 3.731184547739071*^9}, {3.731251849269762*^9, 
   3.731251894192317*^9}, {3.73125517484554*^9, 
   3.731255180522105*^9}},ExpressionUUID->"47477dc6-f412-4545-9071-\
bfd94b69912f"],

Cell["Pauli Matrices", "Text",
 CellChangeTimes->{{3.7312552586003428`*^9, 3.731255265476433*^9}, {
  3.731255298881234*^9, 
  3.731255301366708*^9}},ExpressionUUID->"573b671b-10a9-4361-840c-\
1e433d351c3b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"sx", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"sy", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "\[ImaginaryI]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[ImaginaryI]", ",", "0"}], "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"sz", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"si", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sall", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"si", ",", "sx", ",", "sy", ",", "sz"}], "}"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.731255215032361*^9, 3.731255295818671*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"3721abca-b5fe-43d6-9405-bf3e2d3a608b"],

Cell["partial trace over sub-system B", "Text",
 CellChangeTimes->{{3.7312552586003428`*^9, 3.731255265476433*^9}, 
   3.7583971717871227`*^9, 
   3.7586387084865503`*^9},ExpressionUUID->"0706aab8-3f52-4174-8395-\
e102001f17e3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"partialTrace\[Sigma]", "[", 
   RowBox[{"mat_", ",", "d_"}], "]"}], ":=", 
  RowBox[{"Map", "[", 
   RowBox[{"Tr", ",", 
    RowBox[{"Partition", "[", 
     RowBox[{"mat", ",", 
      RowBox[{"{", 
       RowBox[{"d", ",", "d"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", "2", "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.731255215032361*^9, 3.731255268534089*^9}, {
  3.758913370213725*^9, 3.758913371701662*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"2ade19d6-ba23-435a-8f2b-c821dfe538ad"],

Cell["The average error process between two gate-sets", "Text",
 CellChangeTimes->{{3.7312552586003428`*^9, 3.731255265476433*^9}, {
  3.731255331410983*^9, 3.731255336771806*^9}, {3.757707992280622*^9, 
  3.7577080011907063`*^9}, {3.758638672267179*^9, 
  3.758638706124386*^9}},ExpressionUUID->"21447232-4d36-465a-8278-\
75ba868c9495"],

Cell[BoxData[
 RowBox[{
  RowBox[{"AverageError", "[", 
   RowBox[{"mats1_", ",", "mats2_"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "/", 
     RowBox[{"Length", "[", "mats1", "]"}]}], ")"}], " ", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"jj", "=", "1"}], 
     RowBox[{"Length", "[", "mats1", "]"}]], 
    RowBox[{
     RowBox[{"mats1", "[", 
      RowBox[{"[", "jj", "]"}], "]"}], ".", 
     RowBox[{"ConjugateTranspose", "[", 
      RowBox[{"mats2", "[", 
       RowBox[{"[", "jj", "]"}], "]"}], "]"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.731255215032361*^9, 3.731255268534089*^9}, {
  3.731255326562708*^9, 3.7312553409865627`*^9}, {3.757708010703266*^9, 
  3.757708023356511*^9}, {3.758397195195427*^9, 3.758397213105901*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"1a8782e4-6d11-4893-ac3c-194c6ceb55b8"],

Cell["Fidelity of entanglement (assuming a logical qubit)", "Text",
 CellChangeTimes->{{3.7312552586003428`*^9, 3.731255265476433*^9}, {
  3.731255331410983*^9, 3.731255336771806*^9}, {3.757707992280622*^9, 
  3.7577080011907063`*^9}},ExpressionUUID->"cc138ddc-4866-43f8-9c57-\
2ba5c9cfc228"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Fe", "[", 
   RowBox[{"mats1_", ",", "mats2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "/", "4"}], ")"}], " ", 
   RowBox[{"Tr", "[", 
    RowBox[{"AverageError", "[", 
     RowBox[{"mats1", ",", "mats2"}], "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.731255215032361*^9, 3.731255268534089*^9}, {
  3.731255326562708*^9, 3.7312553409865627`*^9}, {3.757708010703266*^9, 
  3.757708023356511*^9}, {3.758397226675108*^9, 3.758397238864894*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"4d3944ef-164d-41c1-99a1-05f03fb15ad1"],

Cell["\<\
Fidelity of entanglement approximate using the Fourier spectrum\
\>", "Text",
 CellChangeTimes->{{3.7312552586003428`*^9, 3.731255265476433*^9}, {
  3.731255331410983*^9, 3.731255336771806*^9}, {3.757707992280622*^9, 
  3.7577080011907063`*^9}, {3.758397110402755*^9, 
  3.758397162115448*^9}},ExpressionUUID->"58fa7aa9-68d5-416c-b34d-\
dc84c5c824aa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FeSpec", "[", 
   RowBox[{"t_", ",", "p_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "/", "4"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"t", "+", 
     RowBox[{"3", " ", "p"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.731255215032361*^9, 3.731255268534089*^9}, {
  3.731255326562708*^9, 3.7312553409865627`*^9}, {3.757708010703266*^9, 
  3.757708023356511*^9}, {3.758397126509048*^9, 3.758397149505356*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"3aab5f01-04cc-4b3c-9587-5743a84750d4"],

Cell["Convert all matrices according to a gauge transformation", "Text",
 CellChangeTimes->{{3.7312552586003428`*^9, 3.731255265476433*^9}, {
  3.731255331410983*^9, 3.731255336771806*^9}, {3.731255377093679*^9, 
  3.731255408993597*^9}, {3.7577916657158127`*^9, 
  3.757791674991025*^9}},ExpressionUUID->"85e4f388-029c-4300-845a-\
fbff1690189b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GaugeTransform", "[", 
   RowBox[{"\[Phi]s_", ",", "Gauge_"}], "]"}], ":=", " ", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"f", "=", "\[Phi]s"}], ",", 
      RowBox[{"g", "=", "Gauge"}], ",", "gi", ",", "ii", ",", "out"}], "}"}], 
    ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"out", "=", "f"}], ";", "\[IndentingNewLine]", 
     RowBox[{"gi", " ", "=", 
      RowBox[{"Inverse", "[", "g", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"ii", "=", "1"}], ",", 
       RowBox[{"ii", "\[LessEqual]", " ", 
        RowBox[{"Length", "[", "out", "]"}]}], ",", 
       RowBox[{"ii", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"out", "[", 
          RowBox[{"[", "ii", "]"}], "]"}], "=", 
         RowBox[{"gi", ".", 
          RowBox[{"out", "[", 
           RowBox[{"[", "ii", "]"}], "]"}], ".", "g"}]}], ";"}]}], 
      "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", "out"}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.757791677642502*^9, 3.757791803520144*^9}, {
  3.757793745647958*^9, 3.757793747466099*^9}, {3.758396909204907*^9, 
  3.758396912891109*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"d55f12cf-73c0-45e9-9dd5-bebe78e97323"],

Cell["Conversion from unitary matrix to process map", "Text",
 CellChangeTimes->{{3.7312552586003428`*^9, 3.731255265476433*^9}, {
  3.731255331410983*^9, 3.731255336771806*^9}, {3.731255377093679*^9, 
  3.731255408993597*^9}},ExpressionUUID->"af34b50c-f87a-4a40-8364-\
208d9233632b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"UnitaryToProcess", "[", "Uin_", "]"}], ":=", " ", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"U", "=", "Uin"}], ",", "ii", ",", "jj"}], "}"}], ",", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Re", "[", 
       RowBox[{
        RowBox[{"Tr", "[", 
         RowBox[{
          RowBox[{"sall", "[", 
           RowBox[{"[", "ii", "]"}], "]"}], ".", "U", ".", 
          RowBox[{"sall", "[", 
           RowBox[{"[", "jj", "]"}], "]"}], ".", 
          RowBox[{"ConjugateTranspose", "[", "U", "]"}]}], "]"}], "/", "2"}], 
       "]"}], "\[IndentingNewLine]", ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "1", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"jj", ",", "1", ",", "4"}], "}"}]}], "]"}]}], "]"}]}]], "Input",\

 CellLabel->"In[11]:=",ExpressionUUID->"c61b757e-9da8-44fa-a00d-1117d44f69c4"],

Cell["Choi eigenvalues of a set of processes, test for CP", "Text",
 CellChangeTimes->{{3.7312552586003428`*^9, 3.731255265476433*^9}, {
  3.731255331410983*^9, 3.731255336771806*^9}, {3.731256866301695*^9, 
  3.7312568798877163`*^9}, {3.731257185255207*^9, 
  3.731257188292391*^9}},ExpressionUUID->"9c685a88-ba6d-4823-8f6d-\
06c480c623b1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ProcessToChoi", "[", "\[Phi]_", "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "/", "4"}], ")"}], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"ii", "=", "1"}], "4"], " ", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"jj", "=", "1"}], "4"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Phi]", "[", 
        RowBox[{"[", 
         RowBox[{"ii", ",", "jj"}], "]"}], "]"}], " ", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{"sall", "[", 
           RowBox[{"[", "ii", "]"}], "]"}], "]"}], ",", 
         RowBox[{"sall", "[", 
          RowBox[{"[", "jj", "]"}], "]"}]}], "]"}]}], 
      ")"}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ProcessesChoiSpectra", "[", "\[Phi]s_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Eigenvalues", "[", 
     RowBox[{"ProcessToChoi", "[", 
      RowBox[{"\[Phi]s", "[", 
       RowBox[{"[", "kk", "]"}], "]"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"kk", ",", 
      RowBox[{
       RowBox[{"Dimensions", "[", "\[Phi]s", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.731255215032361*^9, 3.731255268534089*^9}, {
  3.731255326562708*^9, 3.7312553409865627`*^9}, {3.7312568880347137`*^9, 
  3.7312568883656816`*^9}, {3.731256966899968*^9, 3.731257271200364*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"7587a32f-3f13-448b-89f2-f7e16fdb71a3"],

Cell["\<\
Print functions for displaying processes in the group and Fourier spaces\
\>", "Text",
 CellChangeTimes->{{3.7312552586003428`*^9, 3.731255265476433*^9}, {
  3.731255331410983*^9, 3.731255336771806*^9}, {3.731255377093679*^9, 
  3.731255408993597*^9}, {3.73125544487834*^9, 
  3.731255471521474*^9}},ExpressionUUID->"c29ac847-f78a-4e20-97aa-\
171650de4d10"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"PrintProcesses", "[", "\[Phi]s_", "]"}], ":=", 
   RowBox[{"MatrixForm", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"MatrixForm", "[", 
       RowBox[{
        RowBox[{"ArrayReshape", "[", 
         RowBox[{"\[Phi]s", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Dimensions", "[", "\[Phi]s", "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "/", "4"}], ",", "4", ",", 
            RowBox[{
             RowBox[{"Dimensions", "[", "\[Phi]s", "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{"Dimensions", "[", "\[Phi]s", "]"}], "[", 
             RowBox[{"[", "3", "]"}], "]"}]}], "}"}]}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"ii", ",", "jj"}], "]"}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Dimensions", "[", "\[Phi]s", "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "/", "4"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"jj", ",", "4"}], "}"}]}], "]"}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PrintFourier", "[", "tilde\[Phi]s_", "]"}], " ", ":=", " ", 
  RowBox[{"MatrixForm", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"MatrixForm", "[", 
      RowBox[{"tilde\[Phi]s", "[", 
       RowBox[{"[", "ii", "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", 
       RowBox[{"Length", "[", "tilde\[Phi]s", "]"}]}], "}"}]}], "]"}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{
  3.731255474914968*^9, {3.7312555818521767`*^9, 3.731255603191334*^9}, {
   3.742916438498028*^9, 3.742916451469599*^9}, {3.7577080784481697`*^9, 
   3.75770808780511*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"5a195b5f-45f3-4032-8c83-4283f5686f4d"]
}, Closed]],

Cell[CellGroupData[{

Cell["Clifford Representations", "Section",
 CellChangeTimes->{{3.731177930649106*^9, 3.731177941283701*^9}, {
  3.731251584055376*^9, 
  3.731251591093184*^9}},ExpressionUUID->"cc3e6c8d-3e9e-427c-b765-\
5e4e648a6d3b"],

Cell["\<\
We generate representations from x and y pi/2 rotations, constructing the \
irreps of the 1D Clifford groups (24 and 48 elements) and the representation \
in the computational basis. \
\>", "Text",
 CellChangeTimes->{{3.731177943748006*^9, 3.731178019396277*^9}, {
  3.731178763923974*^9, 3.731178793309578*^9}, {3.731251597287177*^9, 
  3.731251649209218*^9}, {3.757707062951789*^9, 
  3.757707077703231*^9}},ExpressionUUID->"bfc1c9de-6275-4c53-897b-\
699fadccfc32"],

Cell[CellGroupData[{

Cell["Irrep generators of the 1D Clifford Group", "Subsection",
 CellChangeTimes->{{3.731178119626499*^9, 3.731178721979293*^9}, {
  3.7311790676121407`*^9, 3.731179089541623*^9}, {3.7311791264317083`*^9, 
  3.731179181823535*^9}, {3.731251432057317*^9, 3.731251435350101*^9}, {
  3.73125150706385*^9, 3.7312515771607533`*^9}, {3.731251730650469*^9, 
  3.7312517515105257`*^9}, {3.757707100893705*^9, 
  3.757707104821328*^9}},ExpressionUUID->"d184f310-947a-40e7-86ec-\
186fa9a64a58"],

Cell[CellGroupData[{

Cell["Identity Irrep, \[Sigma]I", "Subsubsection",
 CellChangeTimes->{{3.731178119626499*^9, 3.731178721979293*^9}, {
  3.7311790676121407`*^9, 3.731179089541623*^9}, {3.7311791264317083`*^9, 
  3.731179181823535*^9}, {3.731251432057317*^9, 3.731251435350101*^9}, {
  3.73125150706385*^9, 3.7312515771607533`*^9}, {3.731251757199028*^9, 
  3.7312517907218227`*^9}, {3.7312557708610983`*^9, 
  3.731255772724115*^9}},ExpressionUUID->"187c4c3f-15e6-4519-8e00-\
4963eee65068"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"xpi2\[Sigma]I", " ", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"1", ",", 
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", "1", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<X pi/2\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"xpi2\[Sigma]I", "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ypi2\[Sigma]I", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"1", ",", 
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", "1", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<Y pi/2\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"ypi2\[Sigma]I", "//", 
  "MatrixForm"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.731178119626499*^9, 3.731178721979293*^9}, {
  3.7311790676121407`*^9, 3.731179089541623*^9}, {3.7311791264317083`*^9, 
  3.731179181823535*^9}, {3.731251432057317*^9, 3.731251435350101*^9}, {
  3.73125150706385*^9, 3.7312515771607533`*^9}, {3.731251757199028*^9, 
  3.731251765799673*^9}, {3.731251796106436*^9, 3.7312518313629503`*^9}, {
  3.731255521023786*^9, 3.73125554305906*^9}, {3.73125561588354*^9, 
  3.731255668327601*^9}, {3.757707116715397*^9, 3.757707128839113*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"d3c24af0-42d0-480e-9f3e-f2426722abd7"],

Cell[BoxData["\<\"X pi/2\"\>"], "Print",
 CellChangeTimes->{{3.7312556549723797`*^9, 3.731255669076336*^9}, 
   3.7312603003982677`*^9, 3.731265074843029*^9, 3.742914501067356*^9, 
   3.74819732121988*^9, 3.757707201809285*^9, 3.7577888222946177`*^9, 
   3.757866983600502*^9, 3.7583814855628157`*^9, 3.7584751935294743`*^9, 
   3.7584754632177134`*^9, 3.7585020610966043`*^9, 3.7585020979346523`*^9, 
   3.758913285944335*^9, 3.758913349751678*^9, 3.758913406116743*^9, 
   3.761581910710737*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"279ad3eb-d9ab-47be-a290-a6ef2f8c6d8d"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.731255547766034*^9, 3.731255611746574*^9, {3.7312556549872503`*^9, 
   3.731255669092681*^9}, 3.7312603004587317`*^9, 3.73126507490355*^9, 
   3.742914501082644*^9, 3.7481973212334137`*^9, 3.7577072018707457`*^9, 
   3.757788822314761*^9, 3.7578669836334248`*^9, 3.7583814855794888`*^9, 
   3.758475193572859*^9, 3.75847546326457*^9, 3.75850206114279*^9, 
   3.758502097968582*^9, 3.758913286000437*^9, 3.758913349774852*^9, 
   3.758913406196602*^9, 3.761581910745772*^9},
 CellLabel->
  "Out[18]//MatrixForm=",ExpressionUUID->"d5ea5b4c-4ddd-4935-97c0-\
e75fb007327a"],

Cell[BoxData["\<\"Y pi/2\"\>"], "Print",
 CellChangeTimes->{{3.7312556549723797`*^9, 3.731255669076336*^9}, 
   3.7312603003982677`*^9, 3.731265074843029*^9, 3.742914501067356*^9, 
   3.74819732121988*^9, 3.757707201809285*^9, 3.7577888222946177`*^9, 
   3.757866983600502*^9, 3.7583814855628157`*^9, 3.7584751935294743`*^9, 
   3.7584754632177134`*^9, 3.7585020610966043`*^9, 3.7585020979346523`*^9, 
   3.758913285944335*^9, 3.758913349751678*^9, 3.758913406116743*^9, 
   3.761581910767242*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"33c7933b-ecaa-4f4c-bba3-7c04f2590a6f"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.731255547766034*^9, 3.731255611746574*^9, {3.7312556549872503`*^9, 
   3.731255669092681*^9}, 3.7312603004587317`*^9, 3.73126507490355*^9, 
   3.742914501082644*^9, 3.7481973212334137`*^9, 3.7577072018707457`*^9, 
   3.757788822314761*^9, 3.7578669836334248`*^9, 3.7583814855794888`*^9, 
   3.758475193572859*^9, 3.75847546326457*^9, 3.75850206114279*^9, 
   3.758502097968582*^9, 3.758913286000437*^9, 3.758913349774852*^9, 
   3.758913406196602*^9, 3.761581910787669*^9},
 CellLabel->
  "Out[21]//MatrixForm=",ExpressionUUID->"76de75a1-0e4c-4374-bd4d-\
94d72699a693"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Parity irrep, \[Sigma]p", "Subsubsection",
 CellChangeTimes->{{3.731178119626499*^9, 3.731178721979293*^9}, {
  3.7311790676121407`*^9, 3.731179089541623*^9}, {3.7311791264317083`*^9, 
  3.731179181823535*^9}, {3.731251432057317*^9, 3.731251435350101*^9}, {
  3.73125150706385*^9, 3.7312515771607533`*^9}, {3.731251757199028*^9, 
  3.731251765799673*^9}, {3.731251796106436*^9, 3.7312518313629503`*^9}, {
  3.731255521023786*^9, 3.731255524571743*^9}, {3.731255679463575*^9, 
  3.7312556972822313`*^9}, {3.731255765562855*^9, 
  3.731255767640059*^9}},ExpressionUUID->"64102d97-fccf-4b05-b1cb-\
c366ef8b980e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"xpi2\[Sigma]p", " ", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", 
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", "1", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<X pi/2\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"xpi2\[Sigma]p", "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ypi2\[Sigma]p", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", 
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", "1", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<Y pi/2\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"ypi2\[Sigma]p", "//", 
  "MatrixForm"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.731178119626499*^9, 3.731178721979293*^9}, {
  3.7311790676121407`*^9, 3.731179089541623*^9}, {3.7311791264317083`*^9, 
  3.731179181823535*^9}, {3.731251432057317*^9, 3.731251435350101*^9}, {
  3.73125150706385*^9, 3.7312515771607533`*^9}, {3.731251757199028*^9, 
  3.731251765799673*^9}, {3.731251796106436*^9, 3.7312518313629503`*^9}, {
  3.731255521023786*^9, 3.731255524571743*^9}, {3.731255679463575*^9, 
  3.731255724561391*^9}, {3.757707210234687*^9, 3.757707219519168*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"4b20a8dd-0c74-4fcd-911d-77f152e28201"],

Cell[BoxData["\<\"X pi/2\"\>"], "Print",
 CellChangeTimes->{3.731255726408926*^9, 3.731260300590217*^9, 
  3.731265075031447*^9, 3.7429145011878757`*^9, 3.748197321322817*^9, 
  3.757707220146289*^9, 3.757788822680593*^9, 3.757866983864853*^9, 
  3.758381485665807*^9, 3.7584751936473017`*^9, 3.75847546332798*^9, 
  3.75850206119162*^9, 3.758502098021226*^9, 3.758913286061257*^9, 
  3.758913349850121*^9, 3.758913406273754*^9, 3.761581910952737*^9},
 CellLabel->
  "During evaluation of \
In[22]:=",ExpressionUUID->"792fa6f2-43af-45fe-9281-e495c7483245"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", "1"}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.731255726423402*^9, 3.7312603006106853`*^9, 
  3.7312650750514793`*^9, 3.742914501206182*^9, 3.748197321348201*^9, 
  3.757707220162345*^9, 3.7577888226977043`*^9, 3.757866983878539*^9, 
  3.758381485692368*^9, 3.7584751936812353`*^9, 3.758475463343534*^9, 
  3.75850206120592*^9, 3.758502098035501*^9, 3.758913286075512*^9, 
  3.758913349872903*^9, 3.758913406295218*^9, 3.761581910966806*^9},
 CellLabel->
  "Out[24]//MatrixForm=",ExpressionUUID->"37796db6-a4ef-4d94-a24b-\
6d4cd123b9f7"],

Cell[BoxData["\<\"Y pi/2\"\>"], "Print",
 CellChangeTimes->{3.731255726408926*^9, 3.731260300590217*^9, 
  3.731265075031447*^9, 3.7429145011878757`*^9, 3.748197321322817*^9, 
  3.757707220146289*^9, 3.757788822680593*^9, 3.757866983864853*^9, 
  3.758381485665807*^9, 3.7584751936473017`*^9, 3.75847546332798*^9, 
  3.75850206119162*^9, 3.758502098021226*^9, 3.758913286061257*^9, 
  3.758913349850121*^9, 3.758913406273754*^9, 3.7615819109755507`*^9},
 CellLabel->
  "During evaluation of \
In[22]:=",ExpressionUUID->"14292c68-b69c-4807-a9ed-4ef217a5052e"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", "1"}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.731255726423402*^9, 3.7312603006106853`*^9, 
  3.7312650750514793`*^9, 3.742914501206182*^9, 3.748197321348201*^9, 
  3.757707220162345*^9, 3.7577888226977043`*^9, 3.757866983878539*^9, 
  3.758381485692368*^9, 3.7584751936812353`*^9, 3.758475463343534*^9, 
  3.75850206120592*^9, 3.758502098035501*^9, 3.758913286075512*^9, 
  3.758913349872903*^9, 3.758913406295218*^9, 3.761581910984083*^9},
 CellLabel->
  "Out[27]//MatrixForm=",ExpressionUUID->"56040ee6-295b-4630-a9b2-\
62b36ce8f91d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["2D irrep of S3, \[Sigma]2", "Subsubsection",
 CellChangeTimes->{{3.731178119626499*^9, 3.731178721979293*^9}, {
  3.7311790676121407`*^9, 3.731179089541623*^9}, {3.7311791264317083`*^9, 
  3.731179181823535*^9}, {3.731251432057317*^9, 3.731251435350101*^9}, {
  3.73125150706385*^9, 3.7312515771607533`*^9}, {3.731251757199028*^9, 
  3.731251765799673*^9}, {3.731251796106436*^9, 3.7312518313629503`*^9}, {
  3.731255521023786*^9, 3.731255524571743*^9}, {3.731255679463575*^9, 
  3.731255760406241*^9}},ExpressionUUID->"f9b56a22-2a77-47aa-9f2b-\
f736225da6a9"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"xpi2\[Sigma]2", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], ",", 
       RowBox[{
        RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}], ",", 
       RowBox[{"1", "/", "2"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<X pi/2\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"xpi2\[Sigma]2", "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ypi2\[Sigma]2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Sqrt", "[", "3", "]"}]}], "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Sqrt", "[", "3", "]"}]}], "/", "2"}], ",", 
       RowBox[{"1", "/", "2"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<Y pi/2\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"ypi2\[Sigma]2", "//", 
  "MatrixForm"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.731178119626499*^9, 3.731178721979293*^9}, {
  3.7311790676121407`*^9, 3.731179089541623*^9}, {3.7311791264317083`*^9, 
  3.731179181823535*^9}, {3.731251432057317*^9, 3.731251435350101*^9}, {
  3.73125150706385*^9, 3.7312515771607533`*^9}, {3.731251757199028*^9, 
  3.731251765799673*^9}, {3.731251796106436*^9, 3.7312518313629503`*^9}, {
  3.731255521023786*^9, 3.731255524571743*^9}, {3.731255679463575*^9, 
  3.73125574163772*^9}, {3.7312557773359957`*^9, 3.7312557815160923`*^9}, {
  3.731255846485944*^9, 3.731255876558319*^9}, {3.757707232350972*^9, 
  3.757707238655101*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"b98d27f1-d61a-46c7-ad16-e92d30b27331"],

Cell[BoxData["\<\"X pi/2\"\>"], "Print",
 CellChangeTimes->{3.73125587858484*^9, 3.731260300737648*^9, 
  3.731265075184286*^9, 3.742914501321047*^9, 3.748197321468717*^9, 
  3.757707239574461*^9, 3.7577888227879057`*^9, 3.757866983935093*^9, 
  3.7583814857490883`*^9, 3.75847519375725*^9, 3.758475463410411*^9, 
  3.758502061260488*^9, 3.758502098083859*^9, 3.7589132861455*^9, 
  3.758913349951461*^9, 3.7589134063946733`*^9, 3.761581911045863*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"e8b268c1-e577-403f-ba6a-fcf3f9ca70a2"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox["1", "2"]}], 
      FractionBox[
       SqrtBox["3"], "2"]},
     {
      FractionBox[
       SqrtBox["3"], "2"], 
      FractionBox["1", "2"]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.731255878598757*^9, 3.731260300755662*^9, 
  3.731265075205065*^9, 3.7429145013372803`*^9, 3.7481973214847403`*^9, 
  3.757707239592597*^9, 3.757788822818849*^9, 3.7578669839486647`*^9, 
  3.758381485763772*^9, 3.758475193771368*^9, 3.7584754634248333`*^9, 
  3.758502061276236*^9, 3.758502098097189*^9, 3.758913286163205*^9, 
  3.758913349978499*^9, 3.758913406436028*^9, 3.761581911080065*^9},
 CellLabel->
  "Out[30]//MatrixForm=",ExpressionUUID->"787e125a-6518-4c88-be41-\
4ffe7c7f2229"],

Cell[BoxData["\<\"Y pi/2\"\>"], "Print",
 CellChangeTimes->{3.73125587858484*^9, 3.731260300737648*^9, 
  3.731265075184286*^9, 3.742914501321047*^9, 3.748197321468717*^9, 
  3.757707239574461*^9, 3.7577888227879057`*^9, 3.757866983935093*^9, 
  3.7583814857490883`*^9, 3.75847519375725*^9, 3.758475463410411*^9, 
  3.758502061260488*^9, 3.758502098083859*^9, 3.7589132861455*^9, 
  3.758913349951461*^9, 3.7589134063946733`*^9, 3.7615819111015587`*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"0840439d-106b-47f7-a656-64d095c729b8"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox["1", "2"]}], 
      RowBox[{"-", 
       FractionBox[
        SqrtBox["3"], "2"]}]},
     {
      RowBox[{"-", 
       FractionBox[
        SqrtBox["3"], "2"]}], 
      FractionBox["1", "2"]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.731255878598757*^9, 3.731260300755662*^9, 
  3.731265075205065*^9, 3.7429145013372803`*^9, 3.7481973214847403`*^9, 
  3.757707239592597*^9, 3.757788822818849*^9, 3.7578669839486647`*^9, 
  3.758381485763772*^9, 3.758475193771368*^9, 3.7584754634248333`*^9, 
  3.758502061276236*^9, 3.758502098097189*^9, 3.758913286163205*^9, 
  3.758913349978499*^9, 3.758913406436028*^9, 3.761581911122142*^9},
 CellLabel->
  "Out[33]//MatrixForm=",ExpressionUUID->"bf2718e1-e0ec-4477-9eb1-\
a0dd6fb615b6"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["the first 3D irrep, \[Sigma]3", "Subsection",
 CellChangeTimes->{{3.731178119626499*^9, 3.731178721979293*^9}, {
  3.7311790676121407`*^9, 3.731179089541623*^9}, {3.7311791264317083`*^9, 
  3.731179181823535*^9}, {3.731251432057317*^9, 3.731251435350101*^9}, {
  3.73125150706385*^9, 3.7312515771607533`*^9}, {3.731251757199028*^9, 
  3.731251765799673*^9}, {3.731251796106436*^9, 3.7312518313629503`*^9}, {
  3.731255521023786*^9, 3.731255524571743*^9}, {3.731255679463575*^9, 
  3.73125574163772*^9}, {3.7312557773359957`*^9, 
  3.731255803266438*^9}},ExpressionUUID->"fa339a0a-b9a8-4723-96fe-\
1cbdb3910a49"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"xpi2\[Sigma]3", " ", "=", "  ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<X pi/2\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"xpi2\[Sigma]3", "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ypi2\[Sigma]3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<Y pi/2\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"ypi2\[Sigma]3", "//", 
  "MatrixForm"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.731178119626499*^9, 3.731178721979293*^9}, {
  3.7311790676121407`*^9, 3.731179089541623*^9}, {3.7311791264317083`*^9, 
  3.731179181823535*^9}, {3.731251432057317*^9, 3.731251435350101*^9}, {
  3.73125150706385*^9, 3.7312515771607533`*^9}, {3.731251757199028*^9, 
  3.731251765799673*^9}, {3.731251796106436*^9, 3.7312518313629503`*^9}, {
  3.731255521023786*^9, 3.731255524571743*^9}, {3.731255679463575*^9, 
  3.73125574163772*^9}, {3.7312557773359957`*^9, 3.73125580833609*^9}, {
  3.731255905534707*^9, 3.731255935978156*^9}, {3.757707248303184*^9, 
  3.757707254303196*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"5c5a3a3c-d89f-425a-97b3-3d87320a3ed3"],

Cell[BoxData["\<\"X pi/2\"\>"], "Print",
 CellChangeTimes->{3.731255941421205*^9, 3.731260300885167*^9, 
  3.731265075411746*^9, 3.742914501453712*^9, 3.748197321588408*^9, 
  3.757707254849893*^9, 3.757788822905024*^9, 3.75786698401682*^9, 
  3.75838148581562*^9, 3.758475193847569*^9, 3.7584754634788*^9, 
  3.75850206132097*^9, 3.7585020981544237`*^9, 3.758913286227613*^9, 
  3.7589133500497293`*^9, 3.758913406528162*^9, 3.761581911197155*^9},
 CellLabel->
  "During evaluation of \
In[34]:=",ExpressionUUID->"bf44ee6b-5885-4034-aa4e-5355a232bdf0"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", "1"}], "0", "0"},
     {"0", "0", 
      RowBox[{"-", "1"}]},
     {"0", "1", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.731255941433917*^9, 3.73126030090281*^9, 
  3.731265075430294*^9, 3.742914501471245*^9, 3.748197321605296*^9, 
  3.757707254865621*^9, 3.757788822921887*^9, 3.757866984031164*^9, 
  3.7583814858303337`*^9, 3.758475193862302*^9, 3.7584754634935627`*^9, 
  3.758502061335216*^9, 3.758502098187572*^9, 3.758913286242032*^9, 
  3.758913350077989*^9, 3.758913406559565*^9, 3.761581911232387*^9},
 CellLabel->
  "Out[36]//MatrixForm=",ExpressionUUID->"ca135022-e49a-4873-afd0-\
a135e0049db9"],

Cell[BoxData["\<\"Y pi/2\"\>"], "Print",
 CellChangeTimes->{3.731255941421205*^9, 3.731260300885167*^9, 
  3.731265075411746*^9, 3.742914501453712*^9, 3.748197321588408*^9, 
  3.757707254849893*^9, 3.757788822905024*^9, 3.75786698401682*^9, 
  3.75838148581562*^9, 3.758475193847569*^9, 3.7584754634788*^9, 
  3.75850206132097*^9, 3.7585020981544237`*^9, 3.758913286227613*^9, 
  3.7589133500497293`*^9, 3.758913406528162*^9, 3.761581911253628*^9},
 CellLabel->
  "During evaluation of \
In[34]:=",ExpressionUUID->"b0ea910d-5226-454f-b30b-ebe04336246e"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "1"},
     {"0", 
      RowBox[{"-", "1"}], "0"},
     {
      RowBox[{"-", "1"}], "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.731255941433917*^9, 3.73126030090281*^9, 
  3.731265075430294*^9, 3.742914501471245*^9, 3.748197321605296*^9, 
  3.757707254865621*^9, 3.757788822921887*^9, 3.757866984031164*^9, 
  3.7583814858303337`*^9, 3.758475193862302*^9, 3.7584754634935627`*^9, 
  3.758502061335216*^9, 3.758502098187572*^9, 3.758913286242032*^9, 
  3.758913350077989*^9, 3.758913406559565*^9, 3.761581911274939*^9},
 CellLabel->
  "Out[39]//MatrixForm=",ExpressionUUID->"544a1eab-8511-4022-aaa3-\
a8fb67b048f4"]
}, Open  ]],

Cell[CellGroupData[{

Cell["the Pauli irrep, \[Sigma]P", "Subsubsection",
 CellChangeTimes->{{3.731178119626499*^9, 3.731178721979293*^9}, {
  3.7311790676121407`*^9, 3.731179089541623*^9}, {3.7311791264317083`*^9, 
  3.731179181823535*^9}, {3.731251432057317*^9, 3.731251435350101*^9}, {
  3.73125150706385*^9, 3.7312515771607533`*^9}, {3.731251757199028*^9, 
  3.731251765799673*^9}, {3.731251796106436*^9, 3.7312518313629503`*^9}, {
  3.731255521023786*^9, 3.731255524571743*^9}, {3.731255679463575*^9, 
  3.73125574163772*^9}, {3.7312557773359957`*^9, 
  3.731255826502193*^9}},ExpressionUUID->"d755dec4-8e9f-4ae0-b126-\
6681d9c5b8ed"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"xpi2\[Sigma]P", " ", "=", "  ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<X pi/2\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"xpi2\[Sigma]P", "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ypi2\[Sigma]P", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<Y pi/2\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"ypi2\[Sigma]P", "//", 
  "MatrixForm"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.731178119626499*^9, 3.731178721979293*^9}, {
  3.7311790676121407`*^9, 3.731179089541623*^9}, {3.7311791264317083`*^9, 
  3.731179181823535*^9}, {3.731251432057317*^9, 3.731251435350101*^9}, {
  3.73125150706385*^9, 3.7312515771607533`*^9}, {3.731251757199028*^9, 
  3.731251765799673*^9}, {3.731251796106436*^9, 3.7312518313629503`*^9}, {
  3.731255521023786*^9, 3.731255524571743*^9}, {3.731255679463575*^9, 
  3.73125574163772*^9}, {3.7312557773359957`*^9, 3.73125583841721*^9}, {
  3.7312559546464243`*^9, 3.73125598389017*^9}, {3.757707261418557*^9, 
  3.7577072681897984`*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"08f2a281-eb66-4721-a5dc-6c8497562d00"],

Cell[BoxData["\<\"X pi/2\"\>"], "Print",
 CellChangeTimes->{3.731255984600811*^9, 3.731260301121298*^9, 
  3.73126507554883*^9, 3.742914501589982*^9, 3.748197321707118*^9, 
  3.757707268812307*^9, 3.7577888230040293`*^9, 3.757866984101862*^9, 
  3.75838148588177*^9, 3.758475193923353*^9, 3.7584754635419483`*^9, 
  3.758502061392488*^9, 3.7585020982522163`*^9, 3.7589132863111973`*^9, 
  3.758913350146254*^9, 3.758913407143683*^9, 3.761581911348773*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"3322b15e-a72f-4581-bb52-9a385e906443"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0"},
     {"0", "0", 
      RowBox[{"-", "1"}]},
     {"0", "1", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.731255984617242*^9, 3.7312603011413927`*^9, 
  3.731265075566574*^9, 3.742914501615962*^9, 3.748197321722547*^9, 
  3.7577072688447227`*^9, 3.757788823040057*^9, 3.757866984116704*^9, 
  3.7583814859001503`*^9, 3.7584751939368362`*^9, 3.7584754635565233`*^9, 
  3.7585020614101763`*^9, 3.758502098272325*^9, 3.7589132863286953`*^9, 
  3.7589133501685534`*^9, 3.7589134071594*^9, 3.761581911384302*^9},
 CellLabel->
  "Out[42]//MatrixForm=",ExpressionUUID->"b8f4aefc-b1f6-4c18-b808-\
395f372c3ed2"],

Cell[BoxData["\<\"Y pi/2\"\>"], "Print",
 CellChangeTimes->{3.731255984600811*^9, 3.731260301121298*^9, 
  3.73126507554883*^9, 3.742914501589982*^9, 3.748197321707118*^9, 
  3.757707268812307*^9, 3.7577888230040293`*^9, 3.757866984101862*^9, 
  3.75838148588177*^9, 3.758475193923353*^9, 3.7584754635419483`*^9, 
  3.758502061392488*^9, 3.7585020982522163`*^9, 3.7589132863111973`*^9, 
  3.758913350146254*^9, 3.758913407143683*^9, 3.761581911406145*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"8d5f4a8b-b261-41ac-abac-cf7311b39c1a"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "1"},
     {"0", "1", "0"},
     {
      RowBox[{"-", "1"}], "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.731255984617242*^9, 3.7312603011413927`*^9, 
  3.731265075566574*^9, 3.742914501615962*^9, 3.748197321722547*^9, 
  3.7577072688447227`*^9, 3.757788823040057*^9, 3.757866984116704*^9, 
  3.7583814859001503`*^9, 3.7584751939368362`*^9, 3.7584754635565233`*^9, 
  3.7585020614101763`*^9, 3.758502098272325*^9, 3.7589132863286953`*^9, 
  3.7589133501685534`*^9, 3.7589134071594*^9, 3.761581911428082*^9},
 CellLabel->
  "Out[45]//MatrixForm=",ExpressionUUID->"b8911eeb-099f-4417-936c-\
bc672a25df25"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["2D standard unitary irrep, \[Sigma]u", "Subsubsection",
 CellChangeTimes->{{3.731178119626499*^9, 3.731178721979293*^9}, {
  3.7311790676121407`*^9, 3.731179089541623*^9}, {3.7311791264317083`*^9, 
  3.731179181823535*^9}, {3.731251432057317*^9, 3.731251435350101*^9}, {
  3.73125150706385*^9, 3.7312515771607533`*^9}, {3.731251757199028*^9, 
  3.731251765799673*^9}, {3.731251796106436*^9, 3.7312518313629503`*^9}, {
  3.731255521023786*^9, 3.731255524571743*^9}, {3.731255679463575*^9, 
  3.731255760406241*^9}, {3.742917050702031*^9, 3.742917078182167*^9}, {
  3.7429172126870623`*^9, 
  3.742917214390936*^9}},ExpressionUUID->"6df76158-37cd-4811-89b1-\
86f7a8944209"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"xpi2\[Sigma]u", " ", "=", " ", 
   RowBox[{"MatrixExp", "[", 
    RowBox[{
     RowBox[{"-", "I"}], " ", 
     RowBox[{"(", 
      RowBox[{"Pi", "/", "2"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"sx", "/", "2"}], ")"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<X pi/2\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"xpi2\[Sigma]u", "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ypi2\[Sigma]u", "=", " ", 
   RowBox[{"MatrixExp", "[", 
    RowBox[{
     RowBox[{"-", "I"}], " ", 
     RowBox[{"(", 
      RowBox[{"Pi", "/", "2"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"sy", "/", "2"}], ")"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<Y pi/2\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"ypi2\[Sigma]u", "//", 
  "MatrixForm"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.731178119626499*^9, 3.731178721979293*^9}, {
  3.7311790676121407`*^9, 3.731179089541623*^9}, {3.7311791264317083`*^9, 
  3.731179181823535*^9}, {3.731251432057317*^9, 3.731251435350101*^9}, {
  3.73125150706385*^9, 3.7312515771607533`*^9}, {3.731251757199028*^9, 
  3.731251765799673*^9}, {3.731251796106436*^9, 3.7312518313629503`*^9}, {
  3.731255521023786*^9, 3.731255524571743*^9}, {3.731255679463575*^9, 
  3.73125574163772*^9}, {3.7312557773359957`*^9, 3.7312557815160923`*^9}, {
  3.731255846485944*^9, 3.731255876558319*^9}, {3.742916517364645*^9, 
  3.742916517879828*^9}, {3.7429170908112288`*^9, 3.742917125843532*^9}, {
  3.742917177236642*^9, 3.7429172174459476`*^9}, {3.757707276635901*^9, 
  3.757707283928831*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"62ce8b9c-c455-4486-80f6-310870341cfd"],

Cell[BoxData["\<\"X pi/2\"\>"], "Print",
 CellChangeTimes->{{3.757707284960441*^9, 3.757707299775638*^9}, 
   3.7577888231390877`*^9, 3.757866984219612*^9, 3.758381485976262*^9, 
   3.758475194613016*^9, 3.758475463620915*^9, 3.7585020614772882`*^9, 
   3.758502098848022*^9, 3.758913286394206*^9, 3.758913350251848*^9, 
   3.758913407454638*^9, 3.761581911518291*^9},
 CellLabel->
  "During evaluation of \
In[46]:=",ExpressionUUID->"a02fddab-02ba-45b0-bb75-e2e17606bc6c"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["1", 
       SqrtBox["2"]], 
      RowBox[{"-", 
       FractionBox["\[ImaginaryI]", 
        SqrtBox["2"]]}]},
     {
      RowBox[{"-", 
       FractionBox["\[ImaginaryI]", 
        SqrtBox["2"]]}], 
      FractionBox["1", 
       SqrtBox["2"]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.757707284978181*^9, 3.7577072997900352`*^9}, 
   3.7577888231545277`*^9, 3.7578669842518063`*^9, 3.758381485991417*^9, 
   3.758475194626853*^9, 3.758475463641087*^9, 3.758502061491028*^9, 
   3.7585020988657627`*^9, 3.758913286408874*^9, 3.758913350271365*^9, 
   3.758913407480331*^9, 3.761581911532858*^9},
 CellLabel->
  "Out[48]//MatrixForm=",ExpressionUUID->"9620cc25-722b-4587-9788-\
4da88e4a55d7"],

Cell[BoxData["\<\"Y pi/2\"\>"], "Print",
 CellChangeTimes->{{3.757707284960441*^9, 3.757707299775638*^9}, 
   3.7577888231390877`*^9, 3.757866984219612*^9, 3.758381485976262*^9, 
   3.758475194613016*^9, 3.758475463620915*^9, 3.7585020614772882`*^9, 
   3.758502098848022*^9, 3.758913286394206*^9, 3.758913350251848*^9, 
   3.758913407454638*^9, 3.761581911541189*^9},
 CellLabel->
  "During evaluation of \
In[46]:=",ExpressionUUID->"9378e899-60f5-43db-916f-9face12a2a7b"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["1", 
       SqrtBox["2"]], 
      RowBox[{"-", 
       FractionBox["1", 
        SqrtBox["2"]]}]},
     {
      FractionBox["1", 
       SqrtBox["2"]], 
      FractionBox["1", 
       SqrtBox["2"]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.757707284978181*^9, 3.7577072997900352`*^9}, 
   3.7577888231545277`*^9, 3.7578669842518063`*^9, 3.758381485991417*^9, 
   3.758475194626853*^9, 3.758475463641087*^9, 3.758502061491028*^9, 
   3.7585020988657627`*^9, 3.758913286408874*^9, 3.758913350271365*^9, 
   3.758913407480331*^9, 3.761581911549794*^9},
 CellLabel->
  "Out[51]//MatrixForm=",ExpressionUUID->"0faceb44-d8e1-4fb3-b17e-\
caa9adcbe74a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["2D negative unitary irrep, \[Sigma]n", "Subsubsection",
 CellChangeTimes->{{3.731178119626499*^9, 3.731178721979293*^9}, {
  3.7311790676121407`*^9, 3.731179089541623*^9}, {3.7311791264317083`*^9, 
  3.731179181823535*^9}, {3.731251432057317*^9, 3.731251435350101*^9}, {
  3.73125150706385*^9, 3.7312515771607533`*^9}, {3.731251757199028*^9, 
  3.731251765799673*^9}, {3.731251796106436*^9, 3.7312518313629503`*^9}, {
  3.731255521023786*^9, 3.731255524571743*^9}, {3.731255679463575*^9, 
  3.731255760406241*^9}, {3.742917050702031*^9, 3.742917078182167*^9}, {
  3.7429171941129827`*^9, 
  3.742917223916226*^9}},ExpressionUUID->"e3512935-6f4a-4b2f-a983-\
722e97c5f661"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"xpi2\[Sigma]n", " ", "=", " ", 
   RowBox[{"-", 
    RowBox[{"MatrixExp", "[", 
     RowBox[{
      RowBox[{"-", "I"}], " ", 
      RowBox[{"(", 
       RowBox[{"Pi", "/", "2"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"sx", "/", "2"}], ")"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<X pi/2\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"xpi2\[Sigma]n", "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ypi2\[Sigma]n", "=", " ", 
   RowBox[{"-", 
    RowBox[{"MatrixExp", "[", 
     RowBox[{
      RowBox[{"-", "I"}], " ", 
      RowBox[{"(", 
       RowBox[{"Pi", "/", "2"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"sy", "/", "2"}], ")"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<Y pi/2\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"ypi2\[Sigma]n", "//", 
  "MatrixForm"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.731178119626499*^9, 3.731178721979293*^9}, {
  3.7311790676121407`*^9, 3.731179089541623*^9}, {3.7311791264317083`*^9, 
  3.731179181823535*^9}, {3.731251432057317*^9, 3.731251435350101*^9}, {
  3.73125150706385*^9, 3.7312515771607533`*^9}, {3.731251757199028*^9, 
  3.731251765799673*^9}, {3.731251796106436*^9, 3.7312518313629503`*^9}, {
  3.731255521023786*^9, 3.731255524571743*^9}, {3.731255679463575*^9, 
  3.73125574163772*^9}, {3.7312557773359957`*^9, 3.7312557815160923`*^9}, {
  3.731255846485944*^9, 3.731255876558319*^9}, {3.742916517364645*^9, 
  3.742916517879828*^9}, {3.7429170908112288`*^9, 3.742917125843532*^9}, {
  3.742917226399021*^9, 3.7429172342834053`*^9}, {3.757707306301322*^9, 
  3.7577073124219027`*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"d4e0f282-09c4-4fff-b400-289cdcc2028a"],

Cell[BoxData["\<\"X pi/2\"\>"], "Print",
 CellChangeTimes->{3.7577073129978228`*^9, 3.757788823219154*^9, 
  3.7578669843498993`*^9, 3.7583814860518007`*^9, 3.7584751948237534`*^9, 
  3.758475463711729*^9, 3.758502062040156*^9, 3.758502099086698*^9, 
  3.7589132864774437`*^9, 3.7589133503500834`*^9, 3.758913407559325*^9, 
  3.7615819116137133`*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"3d2279f2-7c05-463a-ad7e-b8d019cbc127"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox["1", 
        SqrtBox["2"]]}], 
      FractionBox["\[ImaginaryI]", 
       SqrtBox["2"]]},
     {
      FractionBox["\[ImaginaryI]", 
       SqrtBox["2"]], 
      RowBox[{"-", 
       FractionBox["1", 
        SqrtBox["2"]]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.757707313010977*^9, 3.7577888232349453`*^9, 
  3.7578669843627653`*^9, 3.758381486068254*^9, 3.758475194836598*^9, 
  3.758475463727913*^9, 3.758502062054633*^9, 3.758502099105048*^9, 
  3.7589132864929132`*^9, 3.758913350373555*^9, 3.758913407574087*^9, 
  3.761581911638274*^9},
 CellLabel->
  "Out[54]//MatrixForm=",ExpressionUUID->"36deb2b3-5803-4f52-b367-\
98beecd9a237"],

Cell[BoxData["\<\"Y pi/2\"\>"], "Print",
 CellChangeTimes->{3.7577073129978228`*^9, 3.757788823219154*^9, 
  3.7578669843498993`*^9, 3.7583814860518007`*^9, 3.7584751948237534`*^9, 
  3.758475463711729*^9, 3.758502062040156*^9, 3.758502099086698*^9, 
  3.7589132864774437`*^9, 3.7589133503500834`*^9, 3.758913407559325*^9, 
  3.761581911647038*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"a10a0e98-94f2-4c10-bce0-340b4a6384b2"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox["1", 
        SqrtBox["2"]]}], 
      FractionBox["1", 
       SqrtBox["2"]]},
     {
      RowBox[{"-", 
       FractionBox["1", 
        SqrtBox["2"]]}], 
      RowBox[{"-", 
       FractionBox["1", 
        SqrtBox["2"]]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.757707313010977*^9, 3.7577888232349453`*^9, 
  3.7578669843627653`*^9, 3.758381486068254*^9, 3.758475194836598*^9, 
  3.758475463727913*^9, 3.758502062054633*^9, 3.758502099105048*^9, 
  3.7589132864929132`*^9, 3.758913350373555*^9, 3.758913407574087*^9, 
  3.76158191165589*^9},
 CellLabel->
  "Out[57]//MatrixForm=",ExpressionUUID->"46b8ece0-a120-4e67-9e2c-\
0580de0629da"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["the 4D irrep, \[Sigma]4", "Subsubsection",
 CellChangeTimes->{{3.731178119626499*^9, 3.731178721979293*^9}, {
  3.7311790676121407`*^9, 3.731179089541623*^9}, {3.7311791264317083`*^9, 
  3.731179181823535*^9}, {3.731251432057317*^9, 3.731251435350101*^9}, {
  3.73125150706385*^9, 3.7312515771607533`*^9}, {3.731251757199028*^9, 
  3.731251765799673*^9}, {3.731251796106436*^9, 3.7312518313629503`*^9}, {
  3.731255521023786*^9, 3.731255524571743*^9}, {3.731255679463575*^9, 
  3.73125574163772*^9}, {3.7312557773359957`*^9, 3.731255826502193*^9}, {
  3.7429172944679728`*^9, 
  3.74291729799692*^9}},ExpressionUUID->"bdd62aa8-7508-4164-bac6-\
28aa4b594670"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"xpi2\[Sigma]4", " ", "=", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{
       RowBox[{"MatrixExp", "[", 
        RowBox[{
         RowBox[{"-", "I"}], " ", 
         RowBox[{"(", 
          RowBox[{"Pi", "/", "2"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"sx", "/", "2"}], ")"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], ",", 
           RowBox[{
            RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}], ",", 
           RowBox[{"1", "/", "2"}]}], "}"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", "\"\<X pi/2\>\"", "]"}], "\[IndentingNewLine]", 
   RowBox[{"xpi2\[Sigma]4", "//", "MatrixForm"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ypi2\[Sigma]4", "=", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{
       RowBox[{"MatrixExp", "[", 
        RowBox[{
         RowBox[{"-", "I"}], " ", 
         RowBox[{"(", 
          RowBox[{"Pi", "/", "2"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"sy", "/", "2"}], ")"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], ",", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"Sqrt", "[", "3", "]"}]}], "/", "2"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"Sqrt", "[", "3", "]"}]}], "/", "2"}], ",", 
           RowBox[{"1", "/", "2"}]}], "}"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", "\"\<Y pi/2\>\"", "]"}], "\[IndentingNewLine]", 
   RowBox[{"ypi2\[Sigma]4", "//", "MatrixForm"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.731178119626499*^9, 3.731178721979293*^9}, {
   3.7311790676121407`*^9, 3.731179089541623*^9}, {3.7311791264317083`*^9, 
   3.731179181823535*^9}, {3.731251432057317*^9, 3.731251435350101*^9}, {
   3.73125150706385*^9, 3.7312515771607533`*^9}, {3.731251757199028*^9, 
   3.731251765799673*^9}, {3.731251796106436*^9, 3.7312518313629503`*^9}, {
   3.731255521023786*^9, 3.731255524571743*^9}, {3.731255679463575*^9, 
   3.73125574163772*^9}, {3.7312557773359957`*^9, 3.73125583841721*^9}, {
   3.7312559546464243`*^9, 3.73125598389017*^9}, 3.742917272381488*^9, {
   3.742917318639072*^9, 3.742917410736624*^9}, {3.742917512397604*^9, 
   3.742917515352582*^9}, {3.757707318898675*^9, 3.757707324270267*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"02871af3-df8e-466c-83c6-4b1390011261"],

Cell[BoxData["\<\"X pi/2\"\>"], "Print",
 CellChangeTimes->{3.757707324847342*^9, 3.757788823300207*^9, 
  3.757866984440157*^9, 3.758381486136086*^9, 3.758475194915728*^9, 
  3.758475464431615*^9, 3.758502062230132*^9, 3.758502099172985*^9, 
  3.758913286560606*^9, 3.7589133504559917`*^9, 3.758913407661613*^9, 
  3.761581911705098*^9},
 CellLabel->
  "During evaluation of \
In[58]:=",ExpressionUUID->"086c641f-d032-49ba-a5dc-5d95d91ff67c"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]]}], 
      FractionBox[
       SqrtBox[
        FractionBox["3", "2"]], "2"], 
      FractionBox["\[ImaginaryI]", 
       RowBox[{"2", " ", 
        SqrtBox["2"]}]], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
       SqrtBox[
        FractionBox["3", "2"]]}]},
     {
      FractionBox[
       SqrtBox[
        FractionBox["3", "2"]], "2"], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["2"]}]], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
       SqrtBox[
        FractionBox["3", "2"]]}], 
      RowBox[{"-", 
       FractionBox["\[ImaginaryI]", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]]}]},
     {
      FractionBox["\[ImaginaryI]", 
       RowBox[{"2", " ", 
        SqrtBox["2"]}]], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
       SqrtBox[
        FractionBox["3", "2"]]}], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]]}], 
      FractionBox[
       SqrtBox[
        FractionBox["3", "2"]], "2"]},
     {
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
       SqrtBox[
        FractionBox["3", "2"]]}], 
      RowBox[{"-", 
       FractionBox["\[ImaginaryI]", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]]}], 
      FractionBox[
       SqrtBox[
        FractionBox["3", "2"]], "2"], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["2"]}]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.757707324862599*^9, 3.7577888233191023`*^9, 
  3.757866984473948*^9, 3.758381486169339*^9, 3.758475194950906*^9, 
  3.758475464451747*^9, 3.758502062250985*^9, 3.758502099190607*^9, 
  3.7589132865768538`*^9, 3.75891335047703*^9, 3.7589134076844873`*^9, 
  3.7615819117201*^9},
 CellLabel->
  "Out[60]//MatrixForm=",ExpressionUUID->"93b4864b-7936-491c-becf-\
5545d6193308"],

Cell[BoxData["\<\"Y pi/2\"\>"], "Print",
 CellChangeTimes->{3.757707324847342*^9, 3.757788823300207*^9, 
  3.757866984440157*^9, 3.758381486136086*^9, 3.758475194915728*^9, 
  3.758475464431615*^9, 3.758502062230132*^9, 3.758502099172985*^9, 
  3.758913286560606*^9, 3.7589133504559917`*^9, 3.758913407661613*^9, 
  3.76158191172892*^9},
 CellLabel->
  "During evaluation of \
In[58]:=",ExpressionUUID->"d713ea13-4828-4243-b889-c38b03f97681"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]]}], 
      RowBox[{"-", 
       FractionBox[
        SqrtBox[
         FractionBox["3", "2"]], "2"]}], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["2"]}]], 
      FractionBox[
       SqrtBox[
        FractionBox["3", "2"]], "2"]},
     {
      RowBox[{"-", 
       FractionBox[
        SqrtBox[
         FractionBox["3", "2"]], "2"]}], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["2"]}]], 
      FractionBox[
       SqrtBox[
        FractionBox["3", "2"]], "2"], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]]}]},
     {
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]]}], 
      RowBox[{"-", 
       FractionBox[
        SqrtBox[
         FractionBox["3", "2"]], "2"]}], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]]}], 
      RowBox[{"-", 
       FractionBox[
        SqrtBox[
         FractionBox["3", "2"]], "2"]}]},
     {
      RowBox[{"-", 
       FractionBox[
        SqrtBox[
         FractionBox["3", "2"]], "2"]}], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["2"]}]], 
      RowBox[{"-", 
       FractionBox[
        SqrtBox[
         FractionBox["3", "2"]], "2"]}], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["2"]}]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.757707324862599*^9, 3.7577888233191023`*^9, 
  3.757866984473948*^9, 3.758381486169339*^9, 3.758475194950906*^9, 
  3.758475464451747*^9, 3.758502062250985*^9, 3.758502099190607*^9, 
  3.7589132865768538`*^9, 3.75891335047703*^9, 3.7589134076844873`*^9, 
  3.7615819117377777`*^9},
 CellLabel->
  "Out[63]//MatrixForm=",ExpressionUUID->"e279bd01-a740-4360-9272-\
92b72e6d2156"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Generating Representations", "Subsection",
 CellChangeTimes->{{3.731178119626499*^9, 3.731178721979293*^9}, {
  3.7311790676121407`*^9, 3.731179089541623*^9}, {3.7311791264317083`*^9, 
  3.731179181823535*^9}, {3.731251432057317*^9, 
  3.731251485999023*^9}},ExpressionUUID->"1f57a854-62d5-48ef-a0e2-\
56d40edb75e3"],

Cell["\<\
We generate the Clifford representation starting from matrices describing a \
pi/2 rotation about the x and y axis.  Both the 24 and 48 element Clifford \
groups use the same generators.  The 48 element Cliffords have exactly the \
same irreps as the 24 with the addition of \[Sigma]u, \[Sigma]n and \[Sigma]4.\
\>", "Text",
 CellChangeTimes->{{3.731178119626499*^9, 3.731178721979293*^9}, {
  3.7311790676121407`*^9, 3.731179089541623*^9}, {3.7311791264317083`*^9, 
  3.731179181823535*^9}, {3.731251432057317*^9, 3.731251455641652*^9}, {
  3.7312514881672688`*^9, 3.731251499907769*^9}, {3.7312516671377363`*^9, 
  3.7312517155926113`*^9}, {3.757707411575502*^9, 
  3.757707493318741*^9}},ExpressionUUID->"24f35e6f-61ff-4c36-be5f-\
ef6e7ec9dda3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"C24RepFromGens", "[", 
    RowBox[{"xin_", ",", "yin_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"px", "=", "xin"}], ",", 
       RowBox[{"py", "=", "yin"}], ",", "mx", ",", "my"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"mx", "=", 
       RowBox[{"px", ".", "px", ".", "px"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"my", "=", 
       RowBox[{"py", ".", "py", ".", "py"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"IdentityMatrix", "[", 
         RowBox[{
          RowBox[{"Dimensions", "[", "px", "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
        RowBox[{"px", ".", "px"}], ",", 
        RowBox[{"py", ".", "py"}], ",", 
        RowBox[{"my", ".", "px", ".", "px", ".", "py"}], ",", "px", ",", "mx",
         ",", "py", ",", "my", ",", 
        RowBox[{"my", ".", "px", ".", "py"}], ",", 
        RowBox[{"my", ".", "mx", ".", "py"}], ",", 
        RowBox[{"px", ".", "px", ".", "py"}], ",", 
        RowBox[{"py", ".", "px", ".", "px"}], ",", 
        RowBox[{"py", ".", "px", ".", "py"}], ",", 
        RowBox[{"my", ".", "px", ".", "my"}], ",", 
        RowBox[{"px", ".", "py", ".", "py"}], ",", 
        RowBox[{"py", ".", "py", ".", "px"}], ",", 
        RowBox[{"px", ".", "py"}], ",", 
        RowBox[{"my", ".", "mx"}], ",", 
        RowBox[{"py", ".", "mx"}], ",", 
        RowBox[{"px", ".", "my"}], ",", 
        RowBox[{"my", ".", "px"}], ",", 
        RowBox[{"mx", ".", "py"}], ",", 
        RowBox[{"py", ".", "px"}], ",", 
        RowBox[{"mx", ".", "my"}]}], "}"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C48RepFromGens", "[", 
   RowBox[{"xin_", ",", "yin_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"px", "=", "xin"}], ",", 
      RowBox[{"py", "=", "yin"}], ",", "mx", ",", "my", ",", "n"}], "}"}], 
    ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"mx", "=", 
      RowBox[{"px", ".", "px", ".", "px"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"my", "=", 
      RowBox[{"py", ".", "py", ".", "py"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"n", "=", 
      RowBox[{"px", ".", "mx"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"IdentityMatrix", "[", 
        RowBox[{
         RowBox[{"Dimensions", "[", "px", "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
       RowBox[{"px", ".", "px"}], ",", 
       RowBox[{"py", ".", "py"}], ",", 
       RowBox[{"my", ".", "px", ".", "px", ".", "py"}], ",", "px", ",", "mx", 
       ",", "py", ",", "my", ",", 
       RowBox[{"my", ".", "px", ".", "py"}], ",", 
       RowBox[{"my", ".", "mx", ".", "py"}], ",", 
       RowBox[{"px", ".", "px", ".", "py"}], ",", 
       RowBox[{"py", ".", "px", ".", "px"}], ",", 
       RowBox[{"py", ".", "px", ".", "py"}], ",", 
       RowBox[{"my", ".", "px", ".", "my"}], ",", 
       RowBox[{"px", ".", "py", ".", "py"}], ",", 
       RowBox[{"py", ".", "py", ".", "px"}], ",", 
       RowBox[{"px", ".", "py"}], ",", 
       RowBox[{"my", ".", "mx"}], ",", 
       RowBox[{"py", ".", "mx"}], ",", 
       RowBox[{"px", ".", "my"}], ",", 
       RowBox[{"my", ".", "px"}], ",", 
       RowBox[{"mx", ".", "py"}], ",", 
       RowBox[{"py", ".", "px"}], ",", 
       RowBox[{"mx", ".", "my"}], ",", "n", ",", 
       RowBox[{"n", ".", "px", ".", "px"}], ",", 
       RowBox[{"n", ".", "py", ".", "py"}], ",", 
       RowBox[{"n", ".", "my", ".", "px", ".", "px", ".", "py"}], ",", 
       RowBox[{"n", ".", "px"}], ",", 
       RowBox[{"n", ".", "mx"}], ",", 
       RowBox[{"n", ".", "py"}], ",", 
       RowBox[{"n", ".", "my"}], ",", 
       RowBox[{"n", ".", "my", ".", "px", ".", "py"}], ",", 
       RowBox[{"n", ".", "my", ".", "mx", ".", "py"}], ",", 
       RowBox[{"n", ".", "px", ".", "px", ".", "py"}], ",", 
       RowBox[{"n", ".", "py", ".", "px", ".", "px"}], ",", 
       RowBox[{"n", ".", "py", ".", "px", ".", "py"}], ",", 
       RowBox[{"n", ".", "my", ".", "px", ".", "my"}], ",", 
       RowBox[{"n", ".", "px", ".", "py", ".", "py"}], ",", 
       RowBox[{"n", ".", "py", ".", "py", ".", "px"}], ",", 
       RowBox[{"n", ".", "px", ".", "py"}], ",", 
       RowBox[{"n", ".", "my", ".", "mx"}], ",", 
       RowBox[{"n", ".", "py", ".", "mx"}], ",", 
       RowBox[{"n", ".", "px", ".", "my"}], ",", 
       RowBox[{"n", ".", "my", ".", "px"}], ",", 
       RowBox[{"n", ".", "mx", ".", "py"}], ",", 
       RowBox[{"n", ".", "py", ".", "px"}], ",", 
       RowBox[{"n", ".", "mx", ".", "my"}]}], "}"}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.731178119626499*^9, 3.731178721979293*^9}, {
  3.7311790676121407`*^9, 3.731179089541623*^9}, {3.7311791264317083`*^9, 
  3.731179181823535*^9}, {3.731251432057317*^9, 3.731251435350101*^9}, {
  3.73125150706385*^9, 3.731251570349339*^9}, {3.731251685192934*^9, 
  3.7312517231819983`*^9}, {3.757699188263544*^9, 3.7576992005175123`*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"3f4ff9a7-412b-4997-8e08-bf062ff5ee28"],

Cell[CellGroupData[{

Cell["24 Element Clifford Irreps", "Subsubsection",
 CellChangeTimes->{{3.731178119626499*^9, 3.731178721979293*^9}, {
  3.7311790676121407`*^9, 3.731179089541623*^9}, {3.7311791264317083`*^9, 
  3.731179181823535*^9}, {3.731251432057317*^9, 3.731251435350101*^9}, {
  3.73125150706385*^9, 3.7312515771607533`*^9}, {3.731251757199028*^9, 
  3.731251765799673*^9}, {3.731251796106436*^9, 3.7312518313629503`*^9}, {
  3.731255521023786*^9, 3.731255524571743*^9}, {3.731255679463575*^9, 
  3.73125574163772*^9}, {3.7312557773359957`*^9, 3.73125583841721*^9}, {
  3.731255998956648*^9, 3.731256019131913*^9}, {3.75770737320372*^9, 
  3.7577073858065567`*^9}},ExpressionUUID->"451f1752-010f-4fec-b0d4-\
e8d3a9cdaaa1"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"C24Irreps", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"C24RepFromGens", "[", 
        RowBox[{"xpi2\[Sigma]I", ",", "ypi2\[Sigma]I"}], "]"}], ",", 
       RowBox[{"C24RepFromGens", "[", 
        RowBox[{"xpi2\[Sigma]p", ",", "ypi2\[Sigma]p"}], "]"}], ",", 
       RowBox[{"C24RepFromGens", "[", 
        RowBox[{"xpi2\[Sigma]2", ",", "ypi2\[Sigma]2"}], "]"}], ",", 
       RowBox[{"C24RepFromGens", "[", 
        RowBox[{"xpi2\[Sigma]3", ",", "ypi2\[Sigma]3"}], "]"}], ",", 
       RowBox[{"C24RepFromGens", "[", 
        RowBox[{"xpi2\[Sigma]P", ",", "ypi2\[Sigma]P"}], "]"}]}], "}"}]}], 
    ";"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.731178119626499*^9, 3.731178721979293*^9}, {
  3.7311790676121407`*^9, 3.731179089541623*^9}, {3.7311791264317083`*^9, 
  3.731179181823535*^9}, {3.731251432057317*^9, 3.731251435350101*^9}, {
  3.73125150706385*^9, 3.7312515771607533`*^9}, {3.731251757199028*^9, 
  3.731251765799673*^9}, {3.731251796106436*^9, 3.7312518313629503`*^9}, {
  3.731255521023786*^9, 3.731255524571743*^9}, {3.731255679463575*^9, 
  3.73125574163772*^9}, {3.7312557773359957`*^9, 3.73125583841721*^9}, {
  3.731255998956648*^9, 3.7312560423249493`*^9}, {3.757707135265993*^9, 
  3.75770713720792*^9}, {3.75770750092868*^9, 3.7577076129252787`*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"d4b6e8f0-6255-46d6-8a9d-865deae049e4"],

Cell["Character table and the character table", "Text",
 CellChangeTimes->{{3.731178119626499*^9, 3.731178721979293*^9}, {
  3.7311790676121407`*^9, 3.731179089541623*^9}, {3.7311791264317083`*^9, 
  3.731179181823535*^9}, {3.731251432057317*^9, 3.731251435350101*^9}, {
  3.73125150706385*^9, 3.7312515771607533`*^9}, {3.731251757199028*^9, 
  3.731251765799673*^9}, {3.731251796106436*^9, 3.7312518313629503`*^9}, {
  3.731255521023786*^9, 3.731255524571743*^9}, {3.731255679463575*^9, 
  3.73125574163772*^9}, {3.7312557773359957`*^9, 3.73125583841721*^9}, {
  3.731255998956648*^9, 3.731256068098599*^9}, {3.757707658498312*^9, 
  3.757707662568768*^9}},ExpressionUUID->"60d0f3cb-1035-4af9-9ea9-\
65adbfc3cb28"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"conjugacyrepresentatives", "=", " ", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "5", ",", "11", ",", "17"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"charTableC24", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Tr", "[", 
      RowBox[{
       RowBox[{"C24Irreps", "[", 
        RowBox[{"[", "ii", "]"}], "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"conjugacyrepresentatives", "[", 
         RowBox[{"[", "jj", "]"}], "]"}], "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "1", ",", 
       RowBox[{"Length", "[", "C24Irreps", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"jj", ",", "1", ",", 
       RowBox[{"Length", "[", "C24Irreps", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<Character table of the 24 element 1 qubit Clifford group\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"charTableC24", "//", 
  "MatrixForm"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.731178119626499*^9, 3.731178721979293*^9}, {
   3.7311790676121407`*^9, 3.731179089541623*^9}, {3.7311791264317083`*^9, 
   3.731179181823535*^9}, {3.731251432057317*^9, 3.731251435350101*^9}, {
   3.73125150706385*^9, 3.7312515771607533`*^9}, {3.731251757199028*^9, 
   3.731251765799673*^9}, {3.731251796106436*^9, 3.7312518313629503`*^9}, {
   3.731255521023786*^9, 3.731255524571743*^9}, {3.731255679463575*^9, 
   3.73125574163772*^9}, {3.7312557773359957`*^9, 3.73125583841721*^9}, {
   3.731255998956648*^9, 3.731256074827281*^9}, {3.7577076687078447`*^9, 
   3.757707710434352*^9}, 3.757788791685321*^9},
 CellLabel->"In[67]:=",ExpressionUUID->"1fbcda2d-fc3e-4f63-b607-2c2494214746"],

Cell[BoxData["\<\"Character table of the 24 element 1 qubit Clifford \
group\"\>"], "Print",
 CellChangeTimes->{3.731256078423471*^9, 3.731260301337585*^9, 
  3.731265075750341*^9, 3.742914501770293*^9, 3.748197321855481*^9, 
  3.757707715876155*^9, 3.757788823580208*^9, 3.7578669849124737`*^9, 
  3.7583814863486853`*^9, 3.758475197461791*^9, 3.7584754647032824`*^9, 
  3.758502062359384*^9, 3.7585020993087587`*^9, 3.758913286818049*^9, 
  3.758913350584793*^9, 3.758913409905136*^9, 3.7615819119927588`*^9},
 CellLabel->
  "During evaluation of \
In[67]:=",ExpressionUUID->"00306c76-81da-4cdc-9aaa-bace76561975"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "1", "1", "1", "1"},
     {"1", "1", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "1"},
     {"2", "2", "0", "0", 
      RowBox[{"-", "1"}]},
     {"3", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "1", "0"},
     {"3", 
      RowBox[{"-", "1"}], "1", 
      RowBox[{"-", "1"}], "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.731256078444373*^9, 3.7312603013592367`*^9, 
  3.7312650757781677`*^9, 3.742914501787695*^9, 3.748197321869999*^9, 
  3.757707715908489*^9, 3.7577888235984383`*^9, 3.7578669849259872`*^9, 
  3.758381486369278*^9, 3.758475197482885*^9, 3.758475464717423*^9, 
  3.758502062375092*^9, 3.7585020993252*^9, 3.758913286839366*^9, 
  3.758913350602744*^9, 3.758913409921875*^9, 3.761581912029087*^9},
 CellLabel->
  "Out[70]//MatrixForm=",ExpressionUUID->"07756cfa-6160-4e29-8d72-\
c0b3ce1c649b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["48 Element Clifford Irreps", "Subsubsection",
 CellChangeTimes->{{3.731178119626499*^9, 3.731178721979293*^9}, {
  3.7311790676121407`*^9, 3.731179089541623*^9}, {3.7311791264317083`*^9, 
  3.731179181823535*^9}, {3.731251432057317*^9, 3.731251435350101*^9}, {
  3.73125150706385*^9, 3.7312515771607533`*^9}, {3.731251757199028*^9, 
  3.731251765799673*^9}, {3.731251796106436*^9, 3.7312518313629503`*^9}, {
  3.731255521023786*^9, 3.731255524571743*^9}, {3.731255679463575*^9, 
  3.73125574163772*^9}, {3.7312557773359957`*^9, 3.73125583841721*^9}, {
  3.731255998956648*^9, 3.731256019131913*^9}, {3.75770737320372*^9, 
  3.7577073858065567`*^9}, {3.757707731451729*^9, 
  3.7577077337766533`*^9}},ExpressionUUID->"343ee4f0-dfe3-48a1-81f2-\
9860b7b8511a"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"C48Irreps", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"C48RepFromGens", "[", 
        RowBox[{"xpi2\[Sigma]I", ",", "ypi2\[Sigma]I"}], "]"}], ",", 
       RowBox[{"C48RepFromGens", "[", 
        RowBox[{"xpi2\[Sigma]p", ",", "ypi2\[Sigma]p"}], "]"}], ",", 
       RowBox[{"C48RepFromGens", "[", 
        RowBox[{"xpi2\[Sigma]2", ",", "ypi2\[Sigma]2"}], "]"}], ",", 
       RowBox[{"C48RepFromGens", "[", 
        RowBox[{"xpi2\[Sigma]u", ",", "ypi2\[Sigma]u"}], "]"}], ",", 
       RowBox[{"C48RepFromGens", "[", 
        RowBox[{"xpi2\[Sigma]n", ",", "ypi2\[Sigma]n"}], "]"}], ",", 
       RowBox[{"C48RepFromGens", "[", 
        RowBox[{"xpi2\[Sigma]3", ",", "ypi2\[Sigma]3"}], "]"}], ",", 
       RowBox[{"C48RepFromGens", "[", 
        RowBox[{"xpi2\[Sigma]P", ",", "ypi2\[Sigma]P"}], "]"}], ",", 
       RowBox[{"C48RepFromGens", "[", 
        RowBox[{"xpi2\[Sigma]4", ",", "ypi2\[Sigma]4"}], "]"}]}], "}"}]}], 
    ";"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.731178119626499*^9, 3.731178721979293*^9}, {
  3.7311790676121407`*^9, 3.731179089541623*^9}, {3.7311791264317083`*^9, 
  3.731179181823535*^9}, {3.731251432057317*^9, 3.731251435350101*^9}, {
  3.73125150706385*^9, 3.7312515771607533`*^9}, {3.731251757199028*^9, 
  3.731251765799673*^9}, {3.731251796106436*^9, 3.7312518313629503`*^9}, {
  3.731255521023786*^9, 3.731255524571743*^9}, {3.731255679463575*^9, 
  3.73125574163772*^9}, {3.7312557773359957`*^9, 3.73125583841721*^9}, {
  3.731255998956648*^9, 3.7312560423249493`*^9}, {3.757707135265993*^9, 
  3.75770713720792*^9}, {3.75770750092868*^9, 3.7577076129252787`*^9}, {
  3.757707741794715*^9, 3.75770774311546*^9}, {3.75770778271808*^9, 
  3.757707812931848*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"33b76dca-cf51-40f9-a73e-3b02c47b1f1b"],

Cell["Character table and the character table", "Text",
 CellChangeTimes->{{3.731178119626499*^9, 3.731178721979293*^9}, {
  3.7311790676121407`*^9, 3.731179089541623*^9}, {3.7311791264317083`*^9, 
  3.731179181823535*^9}, {3.731251432057317*^9, 3.731251435350101*^9}, {
  3.73125150706385*^9, 3.7312515771607533`*^9}, {3.731251757199028*^9, 
  3.731251765799673*^9}, {3.731251796106436*^9, 3.7312518313629503`*^9}, {
  3.731255521023786*^9, 3.731255524571743*^9}, {3.731255679463575*^9, 
  3.73125574163772*^9}, {3.7312557773359957`*^9, 3.73125583841721*^9}, {
  3.731255998956648*^9, 3.731256068098599*^9}, {3.757707658498312*^9, 
  3.757707662568768*^9}},ExpressionUUID->"c8f16878-05e0-47d2-ba1d-\
1b923969c738"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"conjugacyrepresentatives", "=", " ", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "11", ",", "20", ",", "17", ",", "5", ",", "29", ",", "25", ",",
      "26"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"charTableC48", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Tr", "[", 
      RowBox[{
       RowBox[{"C48Irreps", "[", 
        RowBox[{"[", "ii", "]"}], "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"conjugacyrepresentatives", "[", 
         RowBox[{"[", "jj", "]"}], "]"}], "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "1", ",", 
       RowBox[{"Length", "[", "C48Irreps", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"jj", ",", "1", ",", 
       RowBox[{"Length", "[", "C48Irreps", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<Character table of the 48 element 1 qubit Clifford group\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"charTableC48", "//", 
  "MatrixForm"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.731178119626499*^9, 3.731178721979293*^9}, {
  3.7311790676121407`*^9, 3.731179089541623*^9}, {3.7311791264317083`*^9, 
  3.731179181823535*^9}, {3.731251432057317*^9, 3.731251435350101*^9}, {
  3.73125150706385*^9, 3.7312515771607533`*^9}, {3.731251757199028*^9, 
  3.731251765799673*^9}, {3.731251796106436*^9, 3.7312518313629503`*^9}, {
  3.731255521023786*^9, 3.731255524571743*^9}, {3.731255679463575*^9, 
  3.73125574163772*^9}, {3.7312557773359957`*^9, 3.73125583841721*^9}, {
  3.731255998956648*^9, 3.731256074827281*^9}, {3.7577076687078447`*^9, 
  3.757707710434352*^9}, {3.757707768147851*^9, 3.757707776201515*^9}, {
  3.757707843810422*^9, 3.757707866073728*^9}, {3.7577887953940496`*^9, 
  3.757788798050589*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"f1a345cc-c830-4e6a-9ea8-57250ff7c27b"],

Cell[BoxData["\<\"Character table of the 48 element 1 qubit Clifford \
group\"\>"], "Print",
 CellChangeTimes->{
  3.731256078423471*^9, 3.731260301337585*^9, 3.731265075750341*^9, 
   3.742914501770293*^9, 3.748197321855481*^9, 3.757707715876155*^9, {
   3.757707849994123*^9, 3.7577078670662527`*^9}, 3.757788823684142*^9, 
   3.75786698499457*^9, 3.758381486448443*^9, 3.758475197553609*^9, 
   3.758475464778638*^9, 3.7585020624304953`*^9, 3.758502099383727*^9, 
   3.758913286908174*^9, 3.758913350667865*^9, 3.758913410007617*^9, 
   3.761581912121051*^9},
 CellLabel->
  "During evaluation of \
In[72]:=",ExpressionUUID->"3a5a368a-c830-445c-8f5c-868864df9cbb"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "1", "1", "1", "1", "1", "1", "1"},
     {"1", 
      RowBox[{"-", "1"}], "1", "1", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "1", "1"},
     {"2", "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", "0", "2", "2"},
     {"2", "0", 
      RowBox[{"-", "1"}], "1", 
      SqrtBox["2"], 
      RowBox[{"-", 
       SqrtBox["2"]}], 
      RowBox[{"-", "2"}], "0"},
     {"2", "0", 
      RowBox[{"-", "1"}], "1", 
      RowBox[{"-", 
       SqrtBox["2"]}], 
      SqrtBox["2"], 
      RowBox[{"-", "2"}], "0"},
     {"3", "1", "0", "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "3", 
      RowBox[{"-", "1"}]},
     {"3", 
      RowBox[{"-", "1"}], "0", "0", "1", "1", "3", 
      RowBox[{"-", "1"}]},
     {"4", "0", "1", 
      RowBox[{"-", "1"}], "0", "0", 
      RowBox[{"-", "4"}], "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.731256078444373*^9, 3.7312603013592367`*^9, 3.7312650757781677`*^9, 
   3.742914501787695*^9, 3.748197321869999*^9, 3.757707715908489*^9, {
   3.757707850010057*^9, 3.7577078670834227`*^9}, 3.7577888237014914`*^9, 
   3.757866985008553*^9, 3.758381486472043*^9, 3.758475197569893*^9, 
   3.758475464792897*^9, 3.758502062444499*^9, 3.758502101563231*^9, 
   3.758913286924285*^9, 3.7589133506844597`*^9, 3.758913410026236*^9, 
   3.7615819121367702`*^9},
 CellLabel->
  "Out[75]//MatrixForm=",ExpressionUUID->"8a3d2f20-dd80-424b-a737-\
4f925b5c16fa"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Cliffords in the computational basis", "Subsection",
 CellChangeTimes->{{3.731178119626499*^9, 3.731178721979293*^9}, {
  3.7311790676121407`*^9, 3.731179089541623*^9}, {3.7311791264317083`*^9, 
  3.731179181823535*^9}, {3.731251432057317*^9, 3.731251435350101*^9}, {
  3.73125150706385*^9, 3.7312515771607533`*^9}, {3.731251757199028*^9, 
  3.731251765799673*^9}, {3.731251796106436*^9, 3.7312518313629503`*^9}, {
  3.731255521023786*^9, 3.731255524571743*^9}, {3.731255679463575*^9, 
  3.73125574163772*^9}, {3.7312557773359957`*^9, 3.73125583841721*^9}, {
  3.731255998956648*^9, 
  3.731256135987379*^9}},ExpressionUUID->"61b4fe8d-bdfe-44ab-8b95-\
9ec4e6c44f51"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"xpi2", " ", "=", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", "\"\<X pi/2\>\"", "]"}], "\[IndentingNewLine]", 
   RowBox[{"xpi2", "//", "MatrixForm"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ypi2", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", "\"\<Y pi/2\>\"", "]"}], "\[IndentingNewLine]", 
   RowBox[{"ypi2", "//", "MatrixForm"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CliffordsIdeal24", " ", "=", " ", 
     RowBox[{"C24RepFromGens", "[", 
      RowBox[{"xpi2", ",", "ypi2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", "\"\<Full Irrep\>\"", "]"}], "\[IndentingNewLine]", 
   RowBox[{"PrintProcesses", "[", "CliffordsIdeal24", "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.731178119626499*^9, 3.731178721979293*^9}, {
  3.7311790676121407`*^9, 3.731179089541623*^9}, {3.7311791264317083`*^9, 
  3.731179181823535*^9}, {3.731251432057317*^9, 3.731251435350101*^9}, {
  3.73125150706385*^9, 3.7312515771607533`*^9}, {3.731251757199028*^9, 
  3.731251765799673*^9}, {3.731251796106436*^9, 3.7312518313629503`*^9}, {
  3.731255521023786*^9, 3.731255524571743*^9}, {3.731255679463575*^9, 
  3.73125574163772*^9}, {3.7312557773359957`*^9, 3.73125583841721*^9}, {
  3.731255998956648*^9, 3.731256107666634*^9}, {3.731256152150093*^9, 
  3.731256179596569*^9}, {3.757707927433412*^9, 3.75770796453848*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"84990fe2-6c4a-4bc6-b19f-adfd1329dce0"],

Cell[BoxData["\<\"X pi/2\"\>"], "Print",
 CellChangeTimes->{
  3.731178579805086*^9, {3.731178704548629*^9, 3.731178724692752*^9}, {
   3.7311791389921*^9, 3.731179182475402*^9}, 3.731179999015266*^9, 
   3.731183113206711*^9, 3.731256180921906*^9, 3.73126030142096*^9, 
   3.731265075847681*^9, 3.742914501854247*^9, 3.7481973219216747`*^9, {
   3.7577079555248957`*^9, 3.757707965620685*^9}, 3.75778882377037*^9, 
   3.75786698506129*^9, 3.7583814865210333`*^9, 3.7584751976230383`*^9, 
   3.7584754648255568`*^9, 3.758502062472686*^9, 3.758502101628181*^9, 
   3.758913286978442*^9, 3.758913350742319*^9, 3.7589134100903473`*^9, 
   3.761581912186276*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"47b01f61-89be-49d8-be51-7fb934ab9341"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0"},
     {"0", "1", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"-", "1"}]},
     {"0", "0", "1", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.731178525413865*^9, 3.731178579815176*^9}, {
   3.731178704558161*^9, 3.731178724703033*^9}, {3.731179138973362*^9, 
   3.731179182459468*^9}, 3.731179998990876*^9, 3.731183113180764*^9, 
   3.731256180939563*^9, 3.731260301438263*^9, 3.731265075865738*^9, 
   3.742914501872345*^9, 3.748197321940061*^9, {3.757707955541114*^9, 
   3.757707965638276*^9}, 3.757788823791028*^9, 3.757866985077867*^9, 
   3.758381486539184*^9, 3.7584751976452427`*^9, 3.7584754648429747`*^9, 
   3.758502062486339*^9, 3.758502101658867*^9, 3.758913286993483*^9, 
   3.758913350760103*^9, 3.758913410106636*^9, 3.761581912198925*^9},
 CellLabel->
  "Out[78]//MatrixForm=",ExpressionUUID->"5885b0de-799c-44ae-b3e4-\
c0ddbfa9df64"],

Cell[BoxData["\<\"Y pi/2\"\>"], "Print",
 CellChangeTimes->{
  3.731178579805086*^9, {3.731178704548629*^9, 3.731178724692752*^9}, {
   3.7311791389921*^9, 3.731179182475402*^9}, 3.731179999015266*^9, 
   3.731183113206711*^9, 3.731256180921906*^9, 3.73126030142096*^9, 
   3.731265075847681*^9, 3.742914501854247*^9, 3.7481973219216747`*^9, {
   3.7577079555248957`*^9, 3.757707965620685*^9}, 3.75778882377037*^9, 
   3.75786698506129*^9, 3.7583814865210333`*^9, 3.7584751976230383`*^9, 
   3.7584754648255568`*^9, 3.758502062472686*^9, 3.758502101628181*^9, 
   3.758913286978442*^9, 3.758913350742319*^9, 3.7589134100903473`*^9, 
   3.761581912206808*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"f70647ad-6eb5-4264-87d6-df2eb401a2dd"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0"},
     {"0", "0", "0", "1"},
     {"0", "0", "1", "0"},
     {"0", 
      RowBox[{"-", "1"}], "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.731178525413865*^9, 3.731178579815176*^9}, {
   3.731178704558161*^9, 3.731178724703033*^9}, {3.731179138973362*^9, 
   3.731179182459468*^9}, 3.731179998990876*^9, 3.731183113180764*^9, 
   3.731256180939563*^9, 3.731260301438263*^9, 3.731265075865738*^9, 
   3.742914501872345*^9, 3.748197321940061*^9, {3.757707955541114*^9, 
   3.757707965638276*^9}, 3.757788823791028*^9, 3.757866985077867*^9, 
   3.758381486539184*^9, 3.7584751976452427`*^9, 3.7584754648429747`*^9, 
   3.758502062486339*^9, 3.758502101658867*^9, 3.758913286993483*^9, 
   3.758913350760103*^9, 3.758913410106636*^9, 3.7615819122153883`*^9},
 CellLabel->
  "Out[81]//MatrixForm=",ExpressionUUID->"5a9dceef-3ec4-44d5-84eb-\
2a7b21d24d0b"],

Cell[BoxData["\<\"Full Irrep\"\>"], "Print",
 CellChangeTimes->{
  3.731178579805086*^9, {3.731178704548629*^9, 3.731178724692752*^9}, {
   3.7311791389921*^9, 3.731179182475402*^9}, 3.731179999015266*^9, 
   3.731183113206711*^9, 3.731256180921906*^9, 3.73126030142096*^9, 
   3.731265075847681*^9, 3.742914501854247*^9, 3.7481973219216747`*^9, {
   3.7577079555248957`*^9, 3.757707965620685*^9}, 3.75778882377037*^9, 
   3.75786698506129*^9, 3.7583814865210333`*^9, 3.7584751976230383`*^9, 
   3.7584754648255568`*^9, 3.758502062472686*^9, 3.758502101628181*^9, 
   3.758913286978442*^9, 3.758913350742319*^9, 3.7589134100903473`*^9, 
   3.761581912224165*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"1aaa8bd8-fc3a-4620-bb19-5466d66b50b4"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "1", "0", "0"},
          {"0", "0", "1", "0"},
          {"0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "1", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}]}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0"},
          {"0", "0", "1", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}]}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0"},
          {"0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]},
     {
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "1", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}]},
          {"0", "0", "1", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "1", "0", "0"},
          {"0", "0", "0", "1"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", "0", "1"},
          {"0", "0", "1", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}]},
          {"0", "0", "1", "0"},
          {"0", "1", "0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]},
     {
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0"},
          {"0", "1", "0", "0"},
          {"0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", "1", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0"},
          {"0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", "0", "1"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0"},
          {"0", "1", "0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}]},
          {"0", "0", 
           RowBox[{"-", "1"}], "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]},
     {
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", "1", "0"},
          {"0", "1", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}]}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}]}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0"},
          {"0", "0", "0", "1"},
          {"0", "0", "1", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}]},
          {"0", "0", 
           RowBox[{"-", "1"}], "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]},
     {
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", "0", "1"},
          {"0", "1", "0", "0"},
          {"0", "0", "1", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", "1", "0"},
          {"0", "0", "0", "1"},
          {"0", "1", "0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0"},
          {"0", "0", "0", "1"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}]},
          {"0", 
           RowBox[{"-", "1"}], "0", "0"},
          {"0", "0", "1", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]},
     {
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}]},
          {"0", "1", "0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", "0", "1"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", "1", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}]},
          {"0", 
           RowBox[{"-", "1"}], "0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}]},
          {"0", "1", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.731178525413865*^9, 3.731178579815176*^9}, {
   3.731178704558161*^9, 3.731178724703033*^9}, {3.731179138973362*^9, 
   3.731179182459468*^9}, 3.731179998990876*^9, 3.731183113180764*^9, 
   3.731256180939563*^9, 3.731260301438263*^9, 3.731265075865738*^9, 
   3.742914501872345*^9, 3.748197321940061*^9, {3.757707955541114*^9, 
   3.757707965638276*^9}, 3.757788823791028*^9, 3.757866985077867*^9, 
   3.758381486539184*^9, 3.7584751976452427`*^9, 3.7584754648429747`*^9, 
   3.758502062486339*^9, 3.758502101658867*^9, 3.758913286993483*^9, 
   3.758913350760103*^9, 3.758913410106636*^9, 3.76158191223624*^9},
 CellLabel->
  "Out[84]//MatrixForm=",ExpressionUUID->"fb0f32da-0f0d-439c-883f-\
d656ca9b8b77"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Fourier Transform and Inverse ", "Section",
 CellChangeTimes->{{3.731178823492379*^9, 3.731178846964388*^9}, {
   3.731179573709972*^9, 3.731179887665948*^9}, {3.7311799194604807`*^9, 
   3.731179925828909*^9}, {3.731180174947506*^9, 3.731180196579401*^9}, {
   3.731180337914742*^9, 3.731180553040675*^9}, {3.731181164066703*^9, 
   3.731181189183784*^9}, {3.731181300339527*^9, 3.7311813021794252`*^9}, {
   3.731181409801703*^9, 3.7311814402814713`*^9}, {3.731181470834384*^9, 
   3.7311815463392277`*^9}, 3.73118175346283*^9, {3.731181828101288*^9, 
   3.7311820054623137`*^9}, {3.731249525448572*^9, 3.731249555634541*^9}, {
   3.731251395331884*^9, 3.731251411516433*^9}, {3.731256205876256*^9, 
   3.731256224968062*^9}, {3.731257354895605*^9, 3.731257360548564*^9}, {
   3.75786699395547*^9, 
   3.7578669988545837`*^9}},ExpressionUUID->"2f155561-4405-4531-bc0f-\
2975d46b6413"],

Cell["The Fourier transform of the Clifford group", "Text",
 CellChangeTimes->{{3.731178823492379*^9, 3.731178846964388*^9}, {
   3.731179573709972*^9, 3.731179887665948*^9}, {3.7311799194604807`*^9, 
   3.731179925828909*^9}, {3.731180174947506*^9, 3.731180196579401*^9}, {
   3.731180337914742*^9, 3.731180553040675*^9}, {3.731181164066703*^9, 
   3.731181189183784*^9}, {3.731181300339527*^9, 3.7311813021794252`*^9}, {
   3.731181409801703*^9, 3.7311814402814713`*^9}, {3.731181470834384*^9, 
   3.7311815463392277`*^9}, 3.73118175346283*^9, {3.731181828101288*^9, 
   3.7311820054623137`*^9}, {3.731249525448572*^9, 3.731249555634541*^9}, {
   3.731251395331884*^9, 3.7312514002994328`*^9}, 3.731255224217433*^9, {
   3.731255278336916*^9, 3.731255287069083*^9}, 3.731255321464694*^9, {
   3.7312554167435207`*^9, 3.731255423602404*^9}, {3.731255485896192*^9, 
   3.7312554888746777`*^9}, {3.7312562279735126`*^9, 
   3.731256263501059*^9}},ExpressionUUID->"67353ee3-f6d3-4ef8-a732-\
92e8b85c5d88"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CliffordFourier", "[", 
   RowBox[{"mats_", ",", "irreps_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"m", "=", "mats"}], ",", 
      RowBox[{"reps", "=", "irreps"}], ",", "ii"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", 
         RowBox[{"Length", "[", "m", "]"}]}], ")"}], 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"ii", "=", "1"}], 
         RowBox[{"Length", "[", "m", "]"}]], 
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{
          RowBox[{"m", "[", 
           RowBox[{"[", "ii", "]"}], "]"}], ",", 
          RowBox[{"Conjugate", "[", 
           RowBox[{
            RowBox[{"reps", "[", 
             RowBox[{"[", "jj", "]"}], "]"}], "[", 
            RowBox[{"[", "ii", "]"}], "]"}], "]"}]}], "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"jj", ",", 
        RowBox[{"Length", "[", "reps", "]"}]}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.731178823492379*^9, 3.731178846964388*^9}, {
   3.731179573709972*^9, 3.731179887665948*^9}, {3.7311799194604807`*^9, 
   3.731179925828909*^9}, {3.731180174947506*^9, 3.731180196579401*^9}, {
   3.731180337914742*^9, 3.731180553040675*^9}, {3.731181164066703*^9, 
   3.731181189183784*^9}, {3.731181300339527*^9, 3.7311813021794252`*^9}, {
   3.731181409801703*^9, 3.7311814402814713`*^9}, {3.731181470834384*^9, 
   3.7311815463392277`*^9}, 3.73118175346283*^9, {3.731181828101288*^9, 
   3.7311820054623137`*^9}, {3.731249525448572*^9, 3.731249555634541*^9}, {
   3.731251395331884*^9, 3.7312514002994328`*^9}, 3.731255224217433*^9, {
   3.731255278336916*^9, 3.731255287069083*^9}, 3.731255321464694*^9, {
   3.7312554167435207`*^9, 3.731255423602404*^9}, {3.731255485896192*^9, 
   3.7312554888746777`*^9}, {3.7312562279735126`*^9, 3.73125624828537*^9}, 
   3.731256293679634*^9, {3.74291806568145*^9, 3.74291810795163*^9}, {
   3.75778883907014*^9, 3.757788890030362*^9}, {3.757788969788748*^9, 
   3.757788971659*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"fb093e4f-2450-4dec-9753-9d4e06ab6960"],

Cell["The inverse Fourier transform of the Clifford group", "Text",
 CellChangeTimes->{{3.731178823492379*^9, 3.731178846964388*^9}, {
   3.731179573709972*^9, 3.731179887665948*^9}, {3.7311799194604807`*^9, 
   3.731179925828909*^9}, {3.731180174947506*^9, 3.731180196579401*^9}, {
   3.731180337914742*^9, 3.731180553040675*^9}, {3.731181164066703*^9, 
   3.731181189183784*^9}, {3.731181300339527*^9, 3.7311813021794252`*^9}, {
   3.731181409801703*^9, 3.7311814402814713`*^9}, {3.731181470834384*^9, 
   3.7311815463392277`*^9}, 3.73118175346283*^9, {3.731181828101288*^9, 
   3.7311820054623137`*^9}, {3.731249525448572*^9, 3.731249555634541*^9}, {
   3.731251395331884*^9, 3.7312514002994328`*^9}, 3.731255224217433*^9, {
   3.731255278336916*^9, 3.731255287069083*^9}, 3.731255321464694*^9, {
   3.7312554167435207`*^9, 3.731255423602404*^9}, {3.731255485896192*^9, 
   3.7312554888746777`*^9}, {3.7312562279735126`*^9, 
   3.7312562871703987`*^9}},ExpressionUUID->"168f7cb1-3daa-4571-8d77-\
86057fbc2f87"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CliffordInverseFourier", "[", 
   RowBox[{"tilde\[Phi]s_", ",", "irreps_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"tphi", "=", "tilde\[Phi]s"}], ",", 
      RowBox[{"reps", "=", "irreps"}], ",", "dims", ",", "jj", ",", "ii"}], 
     "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"dims", " ", "=", " ", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Tr", "[", 
         RowBox[{
          RowBox[{"reps", "[", 
           RowBox[{"[", "ii", "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", 
          RowBox[{"Length", "[", "reps", "]"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"jj", "=", "1"}], 
         RowBox[{"Length", "[", "reps", "]"}]], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"dims", "[", 
           RowBox[{"[", "jj", "]"}], "]"}], ")"}], " ", 
         RowBox[{"partialTrace\[Sigma]", "[", "  ", 
          RowBox[{
           RowBox[{
            RowBox[{"KroneckerProduct", "[", 
             RowBox[{
              RowBox[{"IdentityMatrix", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Dimensions", "[", 
                  RowBox[{"tphi", "[", 
                   RowBox[{"[", "jj", "]"}], "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "/", 
                RowBox[{"dims", "[", 
                 RowBox[{"[", "jj", "]"}], "]"}]}], "]"}], ",", 
              RowBox[{"Transpose", "[", 
               RowBox[{
                RowBox[{"reps", "[", 
                 RowBox[{"[", "jj", "]"}], "]"}], "[", 
                RowBox[{"[", "ii", "]"}], "]"}], "]"}]}], "]"}], ".", " ", 
            RowBox[{"tphi", "[", 
             RowBox[{"[", "jj", "]"}], "]"}]}], ",", 
           RowBox[{"dims", "[", 
            RowBox[{"[", "jj", "]"}], "]"}]}], " ", "]"}]}]}], "   ", ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", 
         RowBox[{"Length", "[", 
          RowBox[{"reps", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.731178823492379*^9, 3.731178846964388*^9}, {
   3.731179573709972*^9, 3.731179887665948*^9}, {3.7311799194604807`*^9, 
   3.731179925828909*^9}, {3.731180174947506*^9, 3.731180196579401*^9}, {
   3.731180337914742*^9, 3.731180553040675*^9}, {3.731181164066703*^9, 
   3.731181189183784*^9}, {3.731181300339527*^9, 3.7311813021794252`*^9}, {
   3.731181409801703*^9, 3.7311814402814713`*^9}, {3.731181470834384*^9, 
   3.7311815463392277`*^9}, 3.73118175346283*^9, {3.731181828101288*^9, 
   3.7311820054623137`*^9}, {3.731249525448572*^9, 3.731249555634541*^9}, {
   3.731251395331884*^9, 3.7312514002994328`*^9}, 3.731255224217433*^9, {
   3.731255278336916*^9, 3.731255287069083*^9}, 3.731255321464694*^9, {
   3.7312554167435207`*^9, 3.731255423602404*^9}, {3.731255485896192*^9, 
   3.7312554888746777`*^9}, {3.7312562279735126`*^9, 3.731256240755394*^9}, {
   3.731256273783494*^9, 3.731256290929886*^9}, {3.757788906948196*^9, 
   3.757788987599448*^9}, {3.75778908556323*^9, 3.7577891631550493`*^9}, {
   3.757789283904883*^9, 3.7577893090966463`*^9}, {3.7577900074080677`*^9, 
   3.757790013886705*^9}, {3.757790228854686*^9, 3.757790248940402*^9}, 
   3.758913394637315*^9},
 CellLabel->"In[86]:=",ExpressionUUID->"c92df580-aced-4d75-aa87-2b7a42a7e4e4"],

Cell[CellGroupData[{

Cell["Similarity Transformations", "Subsection",
 CellChangeTimes->{{3.758638596732877*^9, 
  3.758638613425426*^9}},ExpressionUUID->"4f6266a3-53c9-4cea-b833-\
c2cb87065663"],

Cell["\<\
Two similarity transform (keep only eigenvalues greater than 0.5).  The first \
is the transformation that is relevant to RB and yields a depolarizing \
channel as the average error process in the computational basis.  The second \
yields the highest average gate fidelity in the computational basis.  \
\>", "Text",
 CellChangeTimes->{{3.731178823492379*^9, 3.731178846964388*^9}, {
   3.731179573709972*^9, 3.731179887665948*^9}, {3.7311799194604807`*^9, 
   3.731179925828909*^9}, {3.731180174947506*^9, 3.731180196579401*^9}, {
   3.731180337914742*^9, 3.731180553040675*^9}, {3.731181164066703*^9, 
   3.731181189183784*^9}, {3.731181300339527*^9, 3.7311813021794252`*^9}, {
   3.731181409801703*^9, 3.7311814402814713`*^9}, {3.731181470834384*^9, 
   3.7311815463392277`*^9}, 3.73118175346283*^9, {3.731181828101288*^9, 
   3.7311820054623137`*^9}, {3.731249525448572*^9, 3.731249555634541*^9}, {
   3.731251395331884*^9, 3.7312514002994328`*^9}, 3.731255224217433*^9, {
   3.731255278336916*^9, 3.731255287069083*^9}, 3.731255321464694*^9, {
   3.7312554167435207`*^9, 3.731255423602404*^9}, {3.731255485896192*^9, 
   3.7312554888746777`*^9}, {3.7312562279735126`*^9, 
   3.7312562871703987`*^9}, {3.7312563476760683`*^9, 3.73125635760956*^9}, {
   3.731256741218854*^9, 3.7312567857952147`*^9}, {3.7577892025441313`*^9, 
   3.757789242963479*^9}, {3.758476710220331*^9, 
   3.758476783452846*^9}},ExpressionUUID->"2b7ff174-85db-4bef-93f9-\
ecc9f465af3b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"DepolarizingSimilarityTransform", "[", "tilde\[Phi]s_", "]"}], ":=",
    " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"tphi", " ", "=", " ", "tilde\[Phi]s"}], ",", "S", ",", "dphi",
        ",", "drho", ",", "sys", ",", "vals", ",", "vec", ",", "ii", ",", 
       "jj"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"dphi", " ", "=", " ", 
       RowBox[{"Length", "[", 
        RowBox[{"tphi", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ";", 
      RowBox[{"(*", 
       RowBox[{
       "assume", " ", "identity", " ", "first", " ", "irrep", " ", "always"}],
        "*)"}], "\[IndentingNewLine]", 
      RowBox[{"S", "=", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"ii", "=", "1"}], ",", 
        RowBox[{"ii", "\[LessEqual]", " ", 
         RowBox[{"Length", "[", "tphi", "]"}]}], ",", 
        RowBox[{"ii", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"drho", "=", 
          RowBox[{
           RowBox[{"Length", "[", 
            RowBox[{"tphi", "[", 
             RowBox[{"[", "ii", "]"}], "]"}], "]"}], "/", "dphi"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"sys", " ", "=", " ", 
          RowBox[{"Eigensystem", "[", 
           RowBox[{"tphi", "[", 
            RowBox[{"[", "ii", "]"}], "]"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"vals", "=", 
          RowBox[{"sys", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"jj", "=", "1"}], ",", 
           RowBox[{"jj", "\[LessEqual]", " ", 
            RowBox[{"Length", "[", "vals", "]"}]}], ",", 
           RowBox[{"jj", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Abs", "[", 
                RowBox[{"vals", "[", 
                 RowBox[{"[", "jj", "]"}], "]"}], "]"}], ">", "0.5"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"vec", " ", "=", " ", 
                RowBox[{"sys", "[", 
                 RowBox[{"[", 
                  RowBox[{"2", ",", "jj"}], "]"}], "]"}]}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"vec", " ", "=", " ", 
                RowBox[{"vec", " ", 
                 RowBox[{"Sqrt", "[", 
                  RowBox[{"drho", "/", 
                   RowBox[{"(", 
                    RowBox[{"vec", ".", "vec"}], ")"}]}], "]"}]}]}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Total", "[", "vec", "]"}], "<", "0"}], ",", 
                 RowBox[{"vec", " ", "=", 
                  RowBox[{"-", "vec"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
               RowBox[{"S", " ", "=", " ", 
                RowBox[{"Join", "[", 
                 RowBox[{"S", ",", 
                  RowBox[{"Transpose", "[", 
                   RowBox[{"ArrayReshape", "[", 
                    RowBox[{"vec", ",", 
                    RowBox[{"{", 
                    RowBox[{"dphi", ",", "drho"}], "}"}]}], "]"}], "]"}], ",",
                   "1"}], "]"}]}], ";"}]}], "\[IndentingNewLine]", "]"}], 
            ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Transpose", "[", "S", "]"}]}]}], "\[IndentingNewLine]", 
    "]"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"OptimalSimilarityTransform", "[", "tilde\[Phi]s_", "]"}], ":=", 
  " ", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"tphi", " ", "=", " ", "tilde\[Phi]s"}], ",", "S", ",", "dphi", 
      ",", "drho", ",", "fmat", ",", "sys", ",", "vals", ",", "vec", ",", 
      "ii", ",", "jj"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"dphi", " ", "=", " ", 
      RowBox[{"Length", "[", 
       RowBox[{"tphi", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ";", 
     RowBox[{"(*", 
      RowBox[{
      "assume", " ", "identity", " ", "first", " ", "irrep", " ", "always"}], 
      "*)"}], "\[IndentingNewLine]", 
     RowBox[{"S", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"ii", "=", "1"}], ",", 
       RowBox[{"ii", "\[LessEqual]", " ", 
        RowBox[{"Length", "[", "tphi", "]"}]}], ",", 
       RowBox[{"ii", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"drho", "=", 
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"tphi", "[", 
            RowBox[{"[", "ii", "]"}], "]"}], "]"}], "/", "dphi"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"fmat", " ", "=", 
         RowBox[{"tphi", "[", 
          RowBox[{"[", "ii", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"fmat", " ", "=", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"fmat", " ", "+", 
            RowBox[{"Transpose", "[", "fmat", "]"}]}], ")"}], "/", "2"}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{"sys", " ", "=", " ", 
         RowBox[{"Eigensystem", "[", "fmat", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"vals", "=", 
         RowBox[{"sys", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"jj", "=", "1"}], ",", 
          RowBox[{"jj", "\[LessEqual]", " ", 
           RowBox[{"Length", "[", "vals", "]"}]}], ",", 
          RowBox[{"jj", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Abs", "[", 
               RowBox[{"vals", "[", 
                RowBox[{"[", "jj", "]"}], "]"}], "]"}], ">", "0.5"}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"vec", " ", "=", " ", 
               RowBox[{"sys", "[", 
                RowBox[{"[", 
                 RowBox[{"2", ",", "jj"}], "]"}], "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"vec", " ", "=", " ", 
               RowBox[{"vec", " ", 
                RowBox[{"Sqrt", "[", 
                 RowBox[{"drho", "/", 
                  RowBox[{"(", 
                   RowBox[{"vec", ".", "vec"}], ")"}]}], "]"}]}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Total", "[", "vec", "]"}], "<", "0"}], ",", 
                RowBox[{"vec", " ", "=", 
                 RowBox[{"-", "vec"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
              
              RowBox[{"S", " ", "=", " ", 
               RowBox[{"Join", "[", 
                RowBox[{"S", ",", 
                 RowBox[{"Transpose", "[", 
                  RowBox[{"ArrayReshape", "[", 
                   RowBox[{"vec", ",", 
                    RowBox[{"{", 
                    RowBox[{"dphi", ",", "drho"}], "}"}]}], "]"}], "]"}], ",",
                  "1"}], "]"}]}], ";"}]}], "\[IndentingNewLine]", "]"}], 
           ";"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], 
        ";"}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Transpose", "[", "S", "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.731178823492379*^9, 3.731178846964388*^9}, {
   3.731179573709972*^9, 3.731179887665948*^9}, {3.7311799194604807`*^9, 
   3.731179925828909*^9}, {3.731180174947506*^9, 3.731180196579401*^9}, {
   3.731180337914742*^9, 3.731180553040675*^9}, {3.731181164066703*^9, 
   3.731181189183784*^9}, {3.731181300339527*^9, 3.7311813021794252`*^9}, {
   3.731181409801703*^9, 3.7311814402814713`*^9}, {3.731181470834384*^9, 
   3.7311815463392277`*^9}, 3.73118175346283*^9, {3.731181828101288*^9, 
   3.7311820054623137`*^9}, {3.731249525448572*^9, 3.731249555634541*^9}, {
   3.731251395331884*^9, 3.7312514002994328`*^9}, 3.731255224217433*^9, {
   3.731255278336916*^9, 3.731255287069083*^9}, 3.731255321464694*^9, {
   3.7312554167435207`*^9, 3.731255423602404*^9}, {3.731255485896192*^9, 
   3.7312554888746777`*^9}, {3.7312562279735126`*^9, 3.731256240755394*^9}, {
   3.7312563000117483`*^9, 3.7312563744600153`*^9}, 3.731256734987261*^9, {
   3.7312567938980513`*^9, 3.7312568228660583`*^9}, {3.7577893197135887`*^9, 
   3.757789429786792*^9}, {3.757790366564773*^9, 3.757790374948045*^9}, {
   3.757790810683638*^9, 3.757790954082259*^9}, {3.757790989425537*^9, 
   3.757791179208061*^9}, {3.757791210509755*^9, 3.757791210661787*^9}, {
   3.758393905765377*^9, 3.7583939932704563`*^9}, {3.7583940816184893`*^9, 
   3.758394082076585*^9}, {3.758396723192314*^9, 3.758396736524177*^9}, {
   3.758475241136279*^9, 3.758475245309053*^9}, {3.7584768888059587`*^9, 
   3.758476944699048*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"9ad364b9-cc71-4ba6-a53a-c4115e00d16f"],

Cell[CellGroupData[{

Cell["Some other useful function", "Subsubsection",
 CellChangeTimes->{{3.731178823492379*^9, 3.731178846964388*^9}, {
   3.731179573709972*^9, 3.731179887665948*^9}, {3.7311799194604807`*^9, 
   3.731179925828909*^9}, {3.731180174947506*^9, 3.731180196579401*^9}, {
   3.731180337914742*^9, 3.731180553040675*^9}, {3.731181164066703*^9, 
   3.731181189183784*^9}, {3.731181300339527*^9, 3.7311813021794252`*^9}, {
   3.731181409801703*^9, 3.7311814402814713`*^9}, {3.731181470834384*^9, 
   3.7311815463392277`*^9}, 3.73118175346283*^9, {3.731181828101288*^9, 
   3.7311820054623137`*^9}, {3.731249525448572*^9, 3.731249555634541*^9}, {
   3.731251395331884*^9, 3.7312514002994328`*^9}, 3.731255224217433*^9, {
   3.731255278336916*^9, 3.731255287069083*^9}, 3.731255321464694*^9, {
   3.7312554167435207`*^9, 3.731255423602404*^9}, {3.731255485896192*^9, 
   3.7312554888746777`*^9}, {3.7312562279735126`*^9, 3.731256240755394*^9}, {
   3.7312563000117483`*^9, 
   3.731256327525346*^9}},ExpressionUUID->"b817f678-5048-4c1a-b1c2-\
458655b894da"],

Cell["Eigenvalues of the group fourier transform", "Text",
 CellChangeTimes->{{3.731178823492379*^9, 3.731178846964388*^9}, {
   3.731179573709972*^9, 3.731179887665948*^9}, {3.7311799194604807`*^9, 
   3.731179925828909*^9}, {3.731180174947506*^9, 3.731180196579401*^9}, {
   3.731180337914742*^9, 3.731180553040675*^9}, {3.731181164066703*^9, 
   3.731181189183784*^9}, {3.731181300339527*^9, 3.7311813021794252`*^9}, {
   3.731181409801703*^9, 3.7311814402814713`*^9}, {3.731181470834384*^9, 
   3.7311815463392277`*^9}, 3.73118175346283*^9, {3.731181828101288*^9, 
   3.7311820054623137`*^9}, {3.731249525448572*^9, 3.731249555634541*^9}, {
   3.731251395331884*^9, 3.7312514002994328`*^9}, 3.731255224217433*^9, {
   3.731255278336916*^9, 3.731255287069083*^9}, 3.731255321464694*^9, {
   3.7312554167435207`*^9, 3.731255423602404*^9}, {3.731255485896192*^9, 
   3.7312554888746777`*^9}, {3.7312562279735126`*^9, 
   3.7312562871703987`*^9}, {3.7312563476760683`*^9, 3.73125635760956*^9}, 
   3.757789002698366*^9},ExpressionUUID->"e4731f9e-30bb-4234-8620-\
8c2d3d495d08"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FourierEigen", "[", "tilde\[Phi]s_", "]"}], ":=", " ", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Eigenvalues", "[", 
     RowBox[{"tilde\[Phi]s", "[", 
      RowBox[{"[", "ii", "]"}], "]"}], "  ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"ii", ",", 
      RowBox[{"Length", "[", "tilde\[Phi]s", "]"}]}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.731178823492379*^9, 3.731178846964388*^9}, {
   3.731179573709972*^9, 3.731179887665948*^9}, {3.7311799194604807`*^9, 
   3.731179925828909*^9}, {3.731180174947506*^9, 3.731180196579401*^9}, {
   3.731180337914742*^9, 3.731180553040675*^9}, {3.731181164066703*^9, 
   3.731181189183784*^9}, {3.731181300339527*^9, 3.7311813021794252`*^9}, {
   3.731181409801703*^9, 3.7311814402814713`*^9}, {3.731181470834384*^9, 
   3.7311815463392277`*^9}, 3.73118175346283*^9, {3.731181828101288*^9, 
   3.7311820054623137`*^9}, {3.731249525448572*^9, 3.731249555634541*^9}, {
   3.731251395331884*^9, 3.7312514002994328`*^9}, 3.731255224217433*^9, {
   3.731255278336916*^9, 3.731255287069083*^9}, 3.731255321464694*^9, {
   3.7312554167435207`*^9, 3.731255423602404*^9}, {3.731255485896192*^9, 
   3.7312554888746777`*^9}, {3.7312562279735126`*^9, 3.731256240755394*^9}, {
   3.7312563000117483`*^9, 3.731256372761054*^9}, {3.757789263820299*^9, 
   3.757789267292495*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"5dc5a8b8-d4e7-4fc8-8815-8d63b5b0cc90"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Fourier Transform of Ideal Cliffords", "Section",
 CellChangeTimes->{{3.731180003619958*^9, 3.7311800106486473`*^9}, {
  3.731180082055355*^9, 3.73118008717232*^9}, {3.731180774689023*^9, 
  3.731180787088903*^9}, {3.731257362783565*^9, 3.731257365385491*^9}, {
  3.731260347320859*^9, 
  3.7312603579838123`*^9}},ExpressionUUID->"47ec2853-a400-4319-94f8-\
009faa0f4d4f"],

Cell["The ideal computation Cliffords", "Text",
 CellChangeTimes->{{3.7311800924016943`*^9, 3.731180123418255*^9}, 
   3.731180790756536*^9, {3.731257373178877*^9, 
   3.7312573790468388`*^9}},ExpressionUUID->"6c89785a-650c-4b96-a531-\
de21b0f0864a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PrintProcesses", "[", "CliffordsIdeal24", "]"}]], "Input",
 CellChangeTimes->{{3.731180162007441*^9, 3.731180169690291*^9}, {
   3.731180567765483*^9, 3.731180577217711*^9}, {3.731180756973855*^9, 
   3.731180840846575*^9}, {3.7311814537397537`*^9, 3.731181458072721*^9}, {
   3.731181549710198*^9, 3.731181584227572*^9}, {3.7312572875741253`*^9, 
   3.731257295536784*^9}, {3.7312573301467533`*^9, 3.7312573353404512`*^9}, {
   3.731257382494073*^9, 3.731257410264265*^9}, 3.757789461092269*^9},
 CellLabel->"In[90]:=",ExpressionUUID->"fcf0f70a-ec42-484d-804e-3f4cafb4d88e"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "1", "0", "0"},
          {"0", "0", "1", "0"},
          {"0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "1", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}]}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0"},
          {"0", "0", "1", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}]}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0"},
          {"0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]},
     {
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "1", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}]},
          {"0", "0", "1", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "1", "0", "0"},
          {"0", "0", "0", "1"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", "0", "1"},
          {"0", "0", "1", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}]},
          {"0", "0", "1", "0"},
          {"0", "1", "0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]},
     {
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0"},
          {"0", "1", "0", "0"},
          {"0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", "1", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0"},
          {"0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", "0", "1"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0"},
          {"0", "1", "0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}]},
          {"0", "0", 
           RowBox[{"-", "1"}], "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]},
     {
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", "1", "0"},
          {"0", "1", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}]}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}]}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0"},
          {"0", "0", "0", "1"},
          {"0", "0", "1", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}]},
          {"0", "0", 
           RowBox[{"-", "1"}], "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]},
     {
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", "0", "1"},
          {"0", "1", "0", "0"},
          {"0", "0", "1", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", "1", "0"},
          {"0", "0", "0", "1"},
          {"0", "1", "0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0"},
          {"0", "0", "0", "1"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}]},
          {"0", 
           RowBox[{"-", "1"}], "0", "0"},
          {"0", "0", "1", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]},
     {
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}]},
          {"0", "1", "0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", "0", "1"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", "1", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}]},
          {"0", 
           RowBox[{"-", "1"}], "0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}]},
          {"0", "1", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.731257553516996*^9, 3.7312603017539673`*^9, 3.7312650761475897`*^9, 
   3.748197330329418*^9, 3.7577894625538063`*^9, 3.75786703584897*^9, 
   3.7583814914365997`*^9, 3.7584751978291473`*^9, 3.758475467405636*^9, {
   3.758476953650529*^9, 3.758476956941771*^9}, 3.758502062632072*^9, 
   3.758502101805035*^9, 3.758913287166143*^9, 3.758913350920321*^9, 
   3.7589134103455343`*^9, 3.761581914681672*^9},
 CellLabel->
  "Out[90]//MatrixForm=",ExpressionUUID->"4329000d-35b3-45dd-a559-\
369099b5f5c6"]
}, Open  ]],

Cell["\<\
The spectra of their Choi matrices (should be positive semi-definite)\
\>", "Text",
 CellChangeTimes->{{3.7311800924016943`*^9, 3.731180123418255*^9}, 
   3.731180790756536*^9, {3.731257373178877*^9, 3.7312573790468388`*^9}, {
   3.731257469930818*^9, 3.731257502406076*^9}, {3.73125756651437*^9, 
   3.7312575825451508`*^9}, {3.731355894189*^9, 
   3.7313559064127083`*^9}},ExpressionUUID->"ed9039be-64fd-4eb0-bd9e-\
65b557b5f127"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixForm", "[", 
  RowBox[{"ProcessesChoiSpectra", "[", "CliffordsIdeal24", "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.731180162007441*^9, 3.731180169690291*^9}, {
   3.731180567765483*^9, 3.731180577217711*^9}, {3.731180756973855*^9, 
   3.731180840846575*^9}, {3.7311814537397537`*^9, 3.731181458072721*^9}, {
   3.731181549710198*^9, 3.731181584227572*^9}, {3.7312572875741253`*^9, 
   3.731257295536784*^9}, {3.7312573301467533`*^9, 3.7312573353404512`*^9}, {
   3.731257382494073*^9, 3.731257410264265*^9}, 3.731257485653203*^9, 
   3.757789471684869*^9},
 CellLabel->"In[91]:=",ExpressionUUID->"da8269e3-ce68-4c3d-bc2c-cd512c9568b1"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0"},
     {"1", "0", "0", "0"},
     {"1", "0", "0", "0"},
     {"1", "0", "0", "0"},
     {"1", "0", "0", "0"},
     {"1", "0", "0", "0"},
     {"1", "0", "0", "0"},
     {"1", "0", "0", "0"},
     {"1", "0", "0", "0"},
     {"1", "0", "0", "0"},
     {"1", "0", "0", "0"},
     {"1", "0", "0", "0"},
     {"1", "0", "0", "0"},
     {"1", "0", "0", "0"},
     {"1", "0", "0", "0"},
     {"1", "0", "0", "0"},
     {"1", "0", "0", "0"},
     {"1", "0", "0", "0"},
     {"1", "0", "0", "0"},
     {"1", "0", "0", "0"},
     {"1", "0", "0", "0"},
     {"1", "0", "0", "0"},
     {"1", "0", "0", "0"},
     {"1", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.73125755361087*^9, 3.73126030183416*^9, 3.731265076199799*^9, 
   3.748197330440649*^9, 3.7577894732802143`*^9, 3.757867036012081*^9, 
   3.758381491551799*^9, 3.758475197874119*^9, 3.758475467445505*^9, {
   3.758476953721596*^9, 3.75847695709822*^9}, 3.758502064760709*^9, 
   3.758502101861116*^9, 3.758913287234453*^9, 3.758913350982368*^9, 
   3.758913410423566*^9, 3.761581914775234*^9},
 CellLabel->
  "Out[91]//MatrixForm=",ExpressionUUID->"2025a2ce-57c6-40ea-8559-\
0cf255078798"]
}, Open  ]],

Cell["Their Fourier transform", "Text",
 CellChangeTimes->{{3.7311800924016943`*^9, 3.731180123418255*^9}, 
   3.731180790756536*^9, {3.731257373178877*^9, 
   3.731257407138969*^9}},ExpressionUUID->"3408959b-dd13-4eec-8d82-\
e20fe88efd76"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"FourierIdeal", " ", "=", " ", 
   RowBox[{"CliffordFourier", "[", 
    RowBox[{"CliffordsIdeal24", ",", "C24Irreps"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"PrintFourier", "[", "FourierIdeal", "]"}]}], "Input",
 CellChangeTimes->{{3.731180162007441*^9, 3.731180169690291*^9}, {
   3.731180567765483*^9, 3.731180577217711*^9}, {3.731180756973855*^9, 
   3.731180840846575*^9}, {3.7311814537397537`*^9, 3.731181458072721*^9}, {
   3.731181549710198*^9, 3.731181584227572*^9}, {3.7312572875741253`*^9, 
   3.731257295536784*^9}, {3.7312573301467533`*^9, 3.7312573353404512`*^9}, {
   3.731257382494073*^9, 3.731257385548378*^9}, {3.731257418029127*^9, 
   3.731257436518922*^9}, 3.757789479370873*^9, {3.7577898558659887`*^9, 
   3.757789863359139*^9}, {3.757789895394766*^9, 3.7577898957457037`*^9}, {
   3.757789935666963*^9, 3.7577899416253433`*^9}},
 CellLabel->"In[92]:=",ExpressionUUID->"ff75d57b-46f2-4cb1-84ce-83d6d0cdeeb7"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       TagBox[
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {"1", "0", "0", "0"},
           {"0", "0", "0", "0"},
           {"0", "0", "0", "0"},
           {"0", "0", "0", "0"}
          },
          
          GridBoxAlignment->{
           "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]]},
      {
       TagBox[
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {"0", "0", "0", "0"},
           {"0", "0", "0", "0"},
           {"0", "0", "0", "0"},
           {"0", "0", "0", "0"}
          },
          
          GridBoxAlignment->{
           "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]]},
      {
       TagBox[
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {"0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0"}
          },
          
          GridBoxAlignment->{
           "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]]},
      {
       TagBox[
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"}
          },
          
          GridBoxAlignment->{
           "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]]},
      {
       TagBox[
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", 
            FractionBox["1", "3"], "0", "0", "0", 
            FractionBox["1", "3"], "0", "0", "0", 
            FractionBox["1", "3"]},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", 
            FractionBox["1", "3"], "0", "0", "0", 
            FractionBox["1", "3"], "0", "0", "0", 
            FractionBox["1", "3"]},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", 
            FractionBox["1", "3"], "0", "0", "0", 
            FractionBox["1", "3"], "0", "0", "0", 
            FractionBox["1", "3"]}
          },
          
          GridBoxAlignment->{
           "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.731257553697702*^9, 3.731260301908896*^9, 3.731265076251184*^9, 
   3.7481973304967546`*^9, 3.757789861439596*^9, 3.757789897236972*^9, {
   3.757789936554961*^9, 3.757789942213491*^9}, 3.757867036084064*^9, 
   3.758381491592211*^9, 3.758475197925725*^9, 3.7584754674993*^9, {
   3.758476953768921*^9, 3.758476957165835*^9}, 3.758502064844893*^9, 
   3.75850210191108*^9, 3.7589132872975903`*^9, 3.758913351048736*^9, 
   3.7589134104898577`*^9, 3.761581914821065*^9},
 CellLabel->
  "Out[93]//MatrixForm=",ExpressionUUID->"0f761ccf-f814-497c-b839-\
0bdf1affa4da"]
}, Open  ]],

Cell["The spectra in Fourier space", "Text",
 CellChangeTimes->{{3.7311800924016943`*^9, 3.731180123418255*^9}, 
   3.731180790756536*^9, {3.731257373178877*^9, 3.731257407138969*^9}, {
   3.731257446332788*^9, 
   3.731257450664928*^9}},ExpressionUUID->"86f19685-e439-46f0-99c2-\
cfc754f67f78"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixForm", "[", 
  RowBox[{"FourierEigen", "[", "FourierIdeal", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.731180162007441*^9, 3.731180169690291*^9}, {
  3.731180567765483*^9, 3.731180577217711*^9}, {3.731180756973855*^9, 
  3.731180840846575*^9}, {3.7311814537397537`*^9, 3.731181458072721*^9}, {
  3.731181549710198*^9, 3.731181584227572*^9}, {3.7312572875741253`*^9, 
  3.731257295536784*^9}, {3.7312573301467533`*^9, 3.7312573353404512`*^9}, {
  3.731257382494073*^9, 3.731257385548378*^9}, {3.731257418029127*^9, 
  3.731257457666518*^9}, {3.731257516298176*^9, 3.7312575216138983`*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"b4d82a90-62e9-4f0c-ac44-0059c541b19b"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
        "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.731257553776163*^9, 3.731260301959589*^9, 3.731265076326494*^9, 
   3.748197330568878*^9, 3.7577899531027603`*^9, 3.757867036150609*^9, 
   3.758381491640112*^9, 3.758475197974936*^9, 3.758475467549646*^9, {
   3.758476953827742*^9, 3.758476957227054*^9}, 3.758502064877795*^9, 
   3.7585021019600077`*^9, 3.758913287351774*^9, 3.758913351109585*^9, 
   3.7589134105580263`*^9, 3.761581914880623*^9},
 CellLabel->
  "Out[94]//MatrixForm=",ExpressionUUID->"fc22e762-2391-4d71-a8f8-\
45d6e29d4551"]
}, Open  ]],

Cell["\<\
Finding the optimal similarity transformation (should be the identity)\
\>", "Text",
 CellChangeTimes->{{3.7311800924016943`*^9, 3.731180123418255*^9}, 
   3.731180790756536*^9, {3.731257373178877*^9, 3.731257407138969*^9}, {
   3.731257446332788*^9, 3.731257450664928*^9}, {3.7577903113837767`*^9, 
   3.757790331182654*^9}},ExpressionUUID->"9a9b46df-8714-453d-819e-\
9c9211c70c62"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"OptimalSimilarityTransform", "[", "FourierIdeal", "]"}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.731180162007441*^9, 3.731180169690291*^9}, {
  3.731180567765483*^9, 3.731180577217711*^9}, {3.731180756973855*^9, 
  3.731180840846575*^9}, {3.7311814537397537`*^9, 3.731181458072721*^9}, {
  3.731181549710198*^9, 3.731181584227572*^9}, {3.7312572875741253`*^9, 
  3.731257295536784*^9}, {3.7312573301467533`*^9, 3.7312573353404512`*^9}, {
  3.731257382494073*^9, 3.731257385548378*^9}, {3.731257418029127*^9, 
  3.731257457666518*^9}, {3.731257516298176*^9, 3.7312575216138983`*^9}, {
  3.757790336186298*^9, 3.757790344617227*^9}, {3.7577912217500153`*^9, 
  3.757791224569563*^9}, {3.7584768195462*^9, 3.758476826043545*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"e73f7ac8-12ff-4032-beb6-bcf136ad9ef4"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0"},
     {"0", "1", "0", "0"},
     {"0", "0", "1", "0"},
     {"0", "0", "0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.731257553776163*^9, 3.731260301959589*^9, 3.731265076326494*^9, 
   3.748197330568878*^9, 3.7577899531027603`*^9, 3.757791187779026*^9, {
   3.757791218321031*^9, 3.757791225196151*^9}, 3.757867036234613*^9, 
   3.758381491697976*^9, 3.758475198026046*^9, 3.758475467601952*^9, 
   3.758476826901269*^9, {3.7584769538947287`*^9, 3.758476957272018*^9}, 
   3.7585020649105062`*^9, 3.758502101992669*^9, 3.758913287417611*^9, 
   3.758913351158412*^9, 3.758913410623732*^9, 3.76158191493921*^9},
 CellLabel->
  "Out[95]//MatrixForm=",ExpressionUUID->"3e46b748-ba37-4dcf-82be-\
83532d2ad7d0"]
}, Open  ]],

Cell["Testing the inverse Fourier transform", "Text",
 CellChangeTimes->{{3.7311800924016943`*^9, 3.731180123418255*^9}, 
   3.731180790756536*^9, {3.731257373178877*^9, 3.731257407138969*^9}, {
   3.731257446332788*^9, 3.731257450664928*^9}, {3.731257530741415*^9, 
   3.731257539326329*^9}},ExpressionUUID->"40ec7b5d-84b2-447b-905e-\
904195ec43f2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PrintProcesses", "[", 
  RowBox[{"CliffordInverseFourier", "[", 
   RowBox[{"FourierIdeal", ",", "C24Irreps"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.731180162007441*^9, 3.731180169690291*^9}, {
  3.731180567765483*^9, 3.731180577217711*^9}, {3.731180756973855*^9, 
  3.731180840846575*^9}, {3.7311814537397537`*^9, 3.731181458072721*^9}, {
  3.731181549710198*^9, 3.731181584227572*^9}, {3.7312572875741253`*^9, 
  3.731257295536784*^9}, {3.7312573301467533`*^9, 3.7312573353404512`*^9}, {
  3.731257382494073*^9, 3.731257385548378*^9}, {3.731257418029127*^9, 
  3.731257457666518*^9}, {3.731257516298176*^9, 3.7312575508893833`*^9}, {
  3.7577899698995028`*^9, 3.757789974762362*^9}, {3.757790171190362*^9, 
  3.7577901781889477`*^9}, {3.7577902788328648`*^9, 3.757790283797319*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"50a46cf3-3f70-4a18-a68f-587f62de8519"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "1", "0", "0"},
          {"0", "0", "1", "0"},
          {"0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "1", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}]}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0"},
          {"0", "0", "1", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}]}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0"},
          {"0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]},
     {
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "1", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}]},
          {"0", "0", "1", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "1", "0", "0"},
          {"0", "0", "0", "1"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", "0", "1"},
          {"0", "0", "1", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}]},
          {"0", "0", "1", "0"},
          {"0", "1", "0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]},
     {
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0"},
          {"0", "1", "0", "0"},
          {"0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", "1", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0"},
          {"0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", "0", "1"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0"},
          {"0", "1", "0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}]},
          {"0", "0", 
           RowBox[{"-", "1"}], "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]},
     {
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", "1", "0"},
          {"0", "1", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}]}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}]}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0"},
          {"0", "0", "0", "1"},
          {"0", "0", "1", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}]},
          {"0", "0", 
           RowBox[{"-", "1"}], "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]},
     {
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", "0", "1"},
          {"0", "1", "0", "0"},
          {"0", "0", "1", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", "1", "0"},
          {"0", "0", "0", "1"},
          {"0", "1", "0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0"},
          {"0", "0", "0", "1"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}]},
          {"0", 
           RowBox[{"-", "1"}], "0", "0"},
          {"0", "0", "1", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]},
     {
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}]},
          {"0", "1", "0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", "0", "1"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", "1", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}]},
          {"0", 
           RowBox[{"-", "1"}], "0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}]},
          {"0", "1", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.7311805782670527`*^9, 3.73118084175224*^9, {3.7311814585053368`*^9, 
   3.731181484024477*^9}, {3.731181525525339*^9, 3.73118155421045*^9}, 
   3.731181584713223*^9, {3.731257291406221*^9, 3.731257335875341*^9}, 
   3.731257553853908*^9, 3.731260302034998*^9, 3.731265076478551*^9, 
   3.748197330638052*^9, 3.757789975725589*^9, 3.75779002160012*^9, 
   3.757790180448492*^9, 3.757790240903716*^9, 3.757790284971706*^9, 
   3.75786703631394*^9, 3.758381491767365*^9, 3.758475198096939*^9, 
   3.758475467680483*^9, {3.758476953953039*^9, 3.7584769573416777`*^9}, 
   3.758502064961236*^9, 3.758502102043288*^9, 3.758913287488312*^9, 
   3.7589133512350197`*^9, 3.758913410691389*^9, 3.7615819150023212`*^9},
 CellLabel->
  "Out[96]//MatrixForm=",ExpressionUUID->"550a6560-e2a3-4264-bccc-\
bdf3a75dff6b"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Example A: Proctor", "Section",
 CellChangeTimes->{{3.731180865939033*^9, 3.731180878222172*^9}, 
   3.731259756911352*^9, 3.7428454185376043`*^9, {3.742913669432003*^9, 
   3.7429136725949163`*^9}, {3.7583978207983837`*^9, 
   3.7583978258890867`*^9}},ExpressionUUID->"3cd2d016-e953-498d-b03a-\
42adf5599a23"],

Cell["\<\
First we construct some faulty Clifford processes using the generators as \
given in Proctor.  The error model under consideration is one where the \
generators of the Clifford group, Pi/2 rotations about X and Y, each \
additionally have a small rotation about the Z axis.  We are not decomposing \
the Cliffords into X and Y pi/2 rotations optimally, and so this probably \
will deviate slightly from the Proctor construction.  \
\>", "Text",
 CellChangeTimes->{{3.731180960296832*^9, 3.731181140379615*^9}, {
  3.731181203798771*^9, 3.7311812829244432`*^9}, {3.731181315079117*^9, 
  3.7311813859697027`*^9}, {3.731181594183765*^9, 3.731181678743887*^9}, {
  3.731182511400618*^9, 3.731182524379677*^9}, {3.731182557217012*^9, 
  3.73118270745639*^9}, {3.731182760201119*^9, 3.731182814746114*^9}, {
  3.7311831192914*^9, 3.731183128968059*^9}, {3.7311832662296047`*^9, 
  3.731183291078023*^9}, {3.731257935651868*^9, 3.731258011643938*^9}, {
  3.731259865479512*^9, 3.731259872278255*^9}, {3.731259928301162*^9, 
  3.7312599788729973`*^9}},ExpressionUUID->"75c30ab2-0dc0-4c59-a287-\
13a72ae76364"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Theta]Proctor", " ", "=", " ", "0.1"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"px", " ", "=", " ", 
   RowBox[{
    RowBox[{"UnitaryToProcess", "[", 
     RowBox[{"MatrixExp", "[", 
      RowBox[{
       RowBox[{"-", "I"}], " ", 
       RowBox[{"(", 
        RowBox[{"sz", "/", "2"}], ")"}], " ", "\[Theta]Proctor"}], "]"}], 
     "]"}], ".", 
    RowBox[{"UnitaryToProcess", "[", 
     RowBox[{"MatrixExp", "[", 
      RowBox[{
       RowBox[{"-", "I"}], " ", 
       RowBox[{"(", 
        RowBox[{"sx", "/", "2"}], ")"}], " ", 
       RowBox[{"Pi", "/", "2"}]}], "]"}], "]"}]}]}], " ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"py", "=", " ", 
    RowBox[{
     RowBox[{"UnitaryToProcess", "[", 
      RowBox[{"MatrixExp", "[", 
       RowBox[{
        RowBox[{"-", "I"}], " ", 
        RowBox[{"(", 
         RowBox[{"sz", "/", "2"}], ")"}], " ", "\[Theta]Proctor"}], "]"}], 
      "]"}], ".", 
     RowBox[{"UnitaryToProcess", "[", 
      RowBox[{"MatrixExp", "[", 
       RowBox[{
        RowBox[{"-", "I"}], " ", 
        RowBox[{"(", 
         RowBox[{"sy", "/", "2"}], ")"}], " ", 
        RowBox[{"Pi", "/", "2"}]}], "]"}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CliffsProctor", " ", "=", " ", 
   RowBox[{"C24RepFromGens", "[", 
    RowBox[{"px", ",", "py"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"PrintProcesses", "[", "CliffsProctor", "]"}]}], "Input",
 CellChangeTimes->{{3.731180960296832*^9, 3.731181140379615*^9}, {
   3.731181203798771*^9, 3.7311812829244432`*^9}, {3.731181315079117*^9, 
   3.7311813859697027`*^9}, {3.731181594183765*^9, 3.731181678743887*^9}, {
   3.731182511400618*^9, 3.731182524379677*^9}, {3.731182557217012*^9, 
   3.73118270745639*^9}, {3.731182760201119*^9, 3.731182814746114*^9}, {
   3.7311831192914*^9, 3.731183128968059*^9}, {3.7311832662296047`*^9, 
   3.731183291078023*^9}, 3.731257935651868*^9, {3.731258016396483*^9, 
   3.7312580459075193`*^9}, {3.757791253499954*^9, 3.757791281410301*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"c10d20e3-710b-4458-8e7b-d9f5173e8d4f"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0"},
          {"0", "1", "0", "0"},
          {"0", "0", "1", "0"},
          {"0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1.`", "0.`", "0.`", "0.`"},
          {"0.`", "0.9900332889206209`", "0.09983341664682815`", 
           "0.09933466539753062`"},
          {"0.`", "0.09933466539753062`", 
           RowBox[{"-", "0.9950041652780258`"}], "0.009966711079379185`"},
          {"0.`", "0.09983341664682815`", "0.`", 
           RowBox[{"-", "0.9950041652780258`"}]}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1.`", "0.`", "0.`", "0.`"},
          {"0.`", 
           RowBox[{"-", "0.9950041652780258`"}], 
           RowBox[{"-", "0.09933466539753062`"}], 
           RowBox[{"-", "0.009966711079379185`"}]},
          {"0.`", 
           RowBox[{"-", "0.09983341664682815`"}], "0.9900332889206209`", 
           "0.09933466539753062`"},
          {"0.`", "0.`", "0.09983341664682815`", 
           RowBox[{"-", "0.9950041652780258`"}]}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1.`", "0.`", "0.`", "0.`"},
          {"0.`", 
           RowBox[{"-", "0.9959496079755038`"}], "0.009474926031537538`", 
           RowBox[{"-", "0.08941255029433813`"}]},
          {"0.`", 
           RowBox[{"-", "0.0005438198910503284`"}], 
           RowBox[{"-", "0.9950487612542127`"}], 
           RowBox[{"-", "0.09938645273065853`"}]},
          {"0.`", 
           RowBox[{"-", "0.08991152669912102`"}], 
           RowBox[{"-", "0.0989352743118157`"}], "0.9910235763408859`"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]},
     {
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1.`", "0.`", "0.`", "0.`"},
          {"0.`", "0.9950041652780258`", "0.`", "0.09983341664682815`"},
          {"0.`", "0.09983341664682815`", "0.`", 
           RowBox[{"-", "0.9950041652780258`"}]},
          {"0.`", "0.`", "1.`", "0.`"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1.`", "0.`", "0.`", "0.`"},
          {"0.`", "0.9950539573193001`", "0.09933466539753062`", 
           RowBox[{"-", "0.000496259570488683`"}]},
          {"0.`", 
           RowBox[{"-", "0.0004962595704886691`"}], "0.009966711079379185`", 
           "0.9999502079587259`"},
          {"0.`", "0.09933466539753062`", 
           RowBox[{"-", "0.9950041652780258`"}], "0.009966711079379185`"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1.`", "0.`", "0.`", "0.`"},
          {"0.`", "0.`", 
           RowBox[{"-", "0.09983341664682815`"}], "0.9950041652780258`"},
          {"0.`", "0.`", "0.9950041652780258`", "0.09983341664682815`"},
          {"0.`", 
           RowBox[{"-", "1.`"}], "0.`", "0.`"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1.`", "0.`", "0.`", "0.`"},
          {"0.`", "0.009966711079379185`", "0.0004962595704886691`", 
           RowBox[{"-", "0.9999502079587259`"}]},
          {"0.`", 
           RowBox[{"-", "0.09933466539753062`"}], "0.9950539573193001`", 
           RowBox[{"-", "0.000496259570488683`"}]},
          {"0.`", "0.9950041652780258`", "0.09933466539753062`", 
           "0.009966711079379185`"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]},
     {
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1.`", "0.`", "0.`", "0.`"},
          {"0.`", 
           RowBox[{"-", "0.0005012304800909108`"}], 
           RowBox[{"-", "0.9959496079755038`"}], 
           RowBox[{"-", "0.08991177420920177`"}]},
          {"0.`", "0.9999997512471915`", 
           RowBox[{"-", "0.0005438198910503284`"}], "0.00044918312698918026`"},
          {"0.`", 
           RowBox[{"-", "0.0004962595704886691`"}], 
           RowBox[{"-", "0.08991152669912102`"}], "0.9959496328093467`"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1.`", "0.`", "0.`", "0.`"},
          {"0.`", "0.009474926031537538`", "0.9999003687296334`", 
           "0.010463192201266222`"},
          {"0.`", 
           RowBox[{"-", "0.9950487612542128`"}], "0.010463192201266245`", 
           RowBox[{"-", "0.09883564304144882`"}]},
          {"0.`", 
           RowBox[{"-", "0.0989352743118157`"}], 
           RowBox[{"-", "0.009474926031537503`"}], "0.9950487612542126`"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1.`", "0.`", "0.`", "0.`"},
          {"0.`", 
           RowBox[{"-", "0.09933466539753062`"}], "0.000496259570488683`", 
           "0.9950539573193001`"},
          {"0.`", 
           RowBox[{"-", "0.009966711079379185`"}], 
           RowBox[{"-", "0.9999502079587259`"}], 
           RowBox[{"-", "0.0004962595704886691`"}]},
          {"0.`", "0.9950041652780258`", 
           RowBox[{"-", "0.009966711079379185`"}], "0.09933466539753062`"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1.`", "0.`", "0.`", "0.`"},
          {"0.`", "0.08941774635942569`", "0.09933466539753062`", 
           RowBox[{"-", "0.9910282997404072`"}]},
          {"0.`", "0.10880511690642114`", 
           RowBox[{"-", "0.9900332889206209`"}], 
           RowBox[{"-", "0.08941774635942568`"}]},
          {"0.`", 
           RowBox[{"-", "0.9900332889206209`"}], 
           RowBox[{"-", "0.09983341664682815`"}], 
           RowBox[{"-", "0.09933466539753062`"}]}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]},
     {
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1.`", "0.`", "0.`", "0.`"},
          {"0.`", 
           RowBox[{"-", "0.09933466539753062`"}], "0.9910282997404072`", 
           "0.08941774635942569`"},
          {"0.`", "0.9900332889206209`", "0.08941774635942568`", 
           "0.10880511690642114`"},
          {"0.`", "0.09983341664682815`", "0.09933466539753062`", 
           RowBox[{"-", "0.9900332889206209`"}]}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1.`", "0.`", "0.`", "0.`"},
          {"0.`", "0.09992777858771841`", 
           RowBox[{"-", "0.994949676037247`"}], 
           RowBox[{"-", "0.009464735595976076`"}]},
          {"0.`", 
           RowBox[{"-", "0.9949496263701813`"}], 
           RowBox[{"-", "0.0998281969968032`"}], 
           RowBox[{"-", "0.010467667849372662`"}]},
          {"0.`", "0.00946995524600107`", "0.010462945940090838`", 
           RowBox[{"-", "0.9999004183966992`"}]}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1.`", "0.`", "0.`", "0.`"},
          {"0.`", 
           RowBox[{"-", "0.9900332889206209`"}], 
           RowBox[{"-", "0.08887169474766277`"}], 
           RowBox[{"-", "0.10925158443563557`"}]},
          {"0.`", 
           RowBox[{"-", "0.09933466539753062`"}], 
           RowBox[{"-", "0.10925158443563555`"}], "0.9890382781008347`"},
          {"0.`", 
           RowBox[{"-", "0.09983341664682815`"}], "0.9900332889206209`", 
           "0.09933466539753062`"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1.`", "0.`", "0.`", "0.`"},
          {"0.`", 
           RowBox[{"-", "0.9999502079587259`"}], 
           RowBox[{"-", "0.009966711079379185`"}], 
           RowBox[{"-", "0.0004962595704886691`"}]},
          {"0.`", 
           RowBox[{"-", "0.000496259570488683`"}], "0.09933466539753062`", 
           RowBox[{"-", "0.9950539573193001`"}]},
          {"0.`", "0.009966711079379185`", 
           RowBox[{"-", "0.9950041652780258`"}], 
           RowBox[{"-", "0.09933466539753062`"}]}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]},
     {
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1.`", "0.`", "0.`", "0.`"},
          {"0.`", 
           RowBox[{"-", "0.09983341664682815`"}], 
           RowBox[{"-", "0.09933466539753062`"}], "0.9900332889206209`"},
          {"0.`", "0.9950041652780258`", 
           RowBox[{"-", "0.009966711079379185`"}], "0.09933466539753062`"},
          {"0.`", "0.`", "0.9950041652780258`", "0.09983341664682815`"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1.`", "0.`", "0.`", "0.`"},
          {"0.`", 
           RowBox[{"-", "0.08941255029433813`"}], "0.9959496079755038`", 
           RowBox[{"-", "0.009474926031537538`"}]},
          {"0.`", 
           RowBox[{"-", "0.09938645273065855`"}], "0.0005438198910503269`", 
           "0.9950487612542128`"},
          {"0.`", "0.9910235763408857`", "0.08991152669912102`", 
           "0.0989352743118157`"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1.`", "0.`", "0.`", "0.`"},
          {"0.`", "0.09888794911550752`", 
           RowBox[{"-", "0.9910282997404072`"}], 
           RowBox[{"-", "0.08991152669912102`"}]},
          {"0.`", "0.00942313869840963`", 
           RowBox[{"-", "0.08941774635942569`"}], "0.9959496328093467`"},
          {"0.`", 
           RowBox[{"-", "0.9950539573193001`"}], 
           RowBox[{"-", "0.09933466539753062`"}], "0.000496259570488683`"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1.`", "0.`", "0.`", "0.`"},
          {"0.`", "0.10925158443563555`", "0.010410699377800248`", 
           RowBox[{"-", "0.9939596111697742`"}]},
          {"0.`", 
           RowBox[{"-", "0.9890382781008347`"}], 
           RowBox[{"-", "0.09878886253857638`"}], 
           RowBox[{"-", "0.10974536477533088`"}]},
          {"0.`", 
           RowBox[{"-", "0.09933466539753062`"}], "0.9950539573193001`", 
           RowBox[{"-", "0.000496259570488683`"}]}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]},
     {
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1.`", "0.`", "0.`", "0.`"},
          {"0.`", "0.009966462326570509`", 
           RowBox[{"-", "0.9999502079587259`"}], "0.0005012304800909108`"},
          {"0.`", "0.0005012304800909029`", 
           RowBox[{"-", "0.000496259570488683`"}], 
           RowBox[{"-", "0.9999997512471915`"}]},
          {"0.`", "0.9999502079587259`", "0.009966711079379185`", 
           "0.0004962595704886691`"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1.`", "0.`", "0.`", "0.`"},
          {"0.`", "0.000496259570488683`", 
           RowBox[{"-", "0.0005012304800909029`"}], "0.9999997512471915`"},
          {"0.`", 
           RowBox[{"-", "0.9999502079587259`"}], "0.009966462326570509`", 
           "0.0005012304800909108`"},
          {"0.`", 
           RowBox[{"-", "0.009966711079379185`"}], 
           RowBox[{"-", "0.9999502079587259`"}], 
           RowBox[{"-", "0.0004962595704886691`"}]}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1.`", "0.`", "0.`", "0.`"},
          {"0.`", 
           RowBox[{"-", "0.009966711079379185`"}], "0.9950041652780258`", 
           "0.09933466539753062`"},
          {"0.`", "0.09933466539753062`", "0.09983341664682815`", 
           RowBox[{"-", "0.9900332889206209`"}]},
          {"0.`", 
           RowBox[{"-", "0.9950041652780258`"}], "0.`", 
           RowBox[{"-", "0.09983341664682815`"}]}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1.`", "0.`", "0.`", "0.`"},
          {"0.`", 
           RowBox[{"-", "0.0004437407883403203`"}], "0.09928786117388891`", 
           RowBox[{"-", "0.9950586534057316`"}]},
          {"0.`", "0.993959636003617`", "0.10924688834920428`", 
           "0.010457503601441969`"},
          {"0.`", "0.10974536477533088`", 
           RowBox[{"-", "0.9890434965205177`"}], 
           RowBox[{"-", "0.09873660365233605`"}]}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.7312580471003103`*^9, 3.731258851280336*^9, 
  3.7312603021613293`*^9, 3.731265076537991*^9, 3.757791284509989*^9, 
  3.757867050160028*^9, 3.758397829606778*^9, 3.758397887621058*^9, 
  3.758475198151252*^9, 3.758475467733255*^9, 3.758476959038287*^9, 
  3.7585020650103207`*^9, 3.758502102091066*^9, 3.758913287555908*^9, 
  3.758913351292202*^9, 3.758913410758348*^9},
 CellLabel->
  "Out[101]//MatrixForm=",ExpressionUUID->"d4719c1b-245a-4b2b-9c09-\
19a6da5c7950"]
}, Open  ]],

Cell["Now we construct the Fourier transform", "Text",
 CellChangeTimes->{{3.731180960296832*^9, 3.731181140379615*^9}, {
   3.731181203798771*^9, 3.7311812829244432`*^9}, {3.731181315079117*^9, 
   3.7311813859697027`*^9}, {3.731181594183765*^9, 3.731181678743887*^9}, {
   3.731182511400618*^9, 3.731182524379677*^9}, {3.731182557217012*^9, 
   3.73118270745639*^9}, {3.731182760201119*^9, 3.731182814746114*^9}, {
   3.7311831192914*^9, 3.731183128968059*^9}, {3.7311832662296047`*^9, 
   3.731183291078023*^9}, 3.731257935651868*^9, {3.731258016396483*^9, 
   3.731258017762776*^9}, {3.731258055484405*^9, 3.73125805864535*^9}, {
   3.7312581139209347`*^9, 
   3.731258158355192*^9}},ExpressionUUID->"7c4e1d5e-586c-4c76-9264-\
a6044e7d1c18"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"FourierProctor", " ", "=", " ", 
   RowBox[{"CliffordFourier", "[", 
    RowBox[{"CliffsProctor", ",", "C24Irreps"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"PrintFourier", "[", "FourierProctor", "]"}]}], "Input",
 CellChangeTimes->{{3.731180960296832*^9, 3.731181140379615*^9}, {
   3.731181203798771*^9, 3.7311812829244432`*^9}, {3.731181315079117*^9, 
   3.7311813859697027`*^9}, {3.731181594183765*^9, 3.731181678743887*^9}, {
   3.731182511400618*^9, 3.731182524379677*^9}, {3.731182557217012*^9, 
   3.73118270745639*^9}, {3.731182760201119*^9, 3.731182814746114*^9}, {
   3.7311831192914*^9, 3.731183128968059*^9}, {3.7311832662296047`*^9, 
   3.731183291078023*^9}, 3.731257935651868*^9, {3.731258016396483*^9, 
   3.731258017762776*^9}, {3.731258055484405*^9, 3.73125805864535*^9}, {
   3.7312581139209347`*^9, 3.7312581673909063`*^9}, 3.731258216128767*^9, {
   3.757791325042225*^9, 3.757791325688243*^9}, {3.757944290683364*^9, 
   3.7579442932060947`*^9}, {3.757944957491438*^9, 3.7579449583127747`*^9}, {
   3.758397843798107*^9, 3.75839784580282*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"c1ac0ee6-0ff0-49a0-b6f1-51794b0c9cfd"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       TagBox[
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {"1.`", "0.`", "0.`", "0.`"},
           {"0.`", "0.001154857450304016`", "0.0008679591428649025`", 
            RowBox[{"-", "0.0003919591880414437`"}]},
           {"0.`", "0.0003270812920148844`", "0.0008556128952607415`", 
            "0.00082220067070748`"},
           {"0.`", "0.0012748491426854591`", "0.00010319947820498776`", 
            "0.0009255010562213098`"}
          },
          
          GridBoxAlignment->{
           "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]]},
      {
       TagBox[
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {"0.`", "0.`", "0.`", "0.`"},
           {"0.`", "0.00034725524189664625`", "0.0007830081495767062`", 
            "0.0005102610849650358`"},
           {"0.`", "0.0004066958685773689`", "0.0008861679425864142`", 
            "0.0001301586914367573`"},
           {"0.`", 
            RowBox[{"-", "0.00033472081365097255`"}], 
            "0.00010564492463370026`", 
            RowBox[{"-", "0.0008243413525284894`"}]}
          },
          
          GridBoxAlignment->{
           "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]]},
      {
       TagBox[
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {"0.`", 
            RowBox[{"-", "9.25185853854297`*^-18"}], "0.`", "0.`", "0.`", 
            "0.`", "0.`", "0.`"},
           {
            RowBox[{"-", "9.25185853854297`*^-18"}], "0.`", "0.`", "0.`", 
            "0.`", "0.`", "0.`", "0.`"},
           {"0.`", "0.`", 
            RowBox[{"-", "0.00003703344960663083`"}], 
            "7.350455313905508`*^-7", "0.00019121178720035134`", 
            "0.00035687069467240214`", "0.00022471914272868877`", 
            RowBox[{"-", "0.00032205209222330904`"}]},
           {"0.`", "0.`", "1.0571707099310546`*^-6", 
            RowBox[{"-", "0.0008290834381072716`"}], 
            RowBox[{"-", "0.00035669087324352534`"}], 
            "0.00023001422668323182`", 
            RowBox[{"-", "0.0003628514471608964`"}], 
            RowBox[{"-", "0.0002894445882138137`"}]},
           {"0.`", "0.`", 
            RowBox[{"-", "0.00022653555831552222`"}], 
            RowBox[{"-", "0.0003570469361104474`"}], 
            RowBox[{"-", "0.00045972619380406826`"}], 
            RowBox[{"-", "1.0928961609191906`*^-6"}], 
            "0.00020551922019877066`", 
            RowBox[{"-", "0.0003936845713665288`"}]},
           {"0.`", "0.`", "0.00035722675753932585`", 
            RowBox[{"-", "0.0002706744145240837`"}], 
            RowBox[{"-", "6.993200803966324`*^-7"}], 
            RowBox[{"-", "0.00041361892657170346`"}], 
            RowBox[{"-", "0.0003635671528855883`"}], "0.0005576665670105195`"},
           {"0.`", "0.`", "0.0005996834260467692`", "0.0003255261317741231`", 
            "0.0006552315697709674`", "0.0003973348523553891`", 
            RowBox[{"-", "0.00033275474491857116`"}], 
            "3.578506295303744`*^-7"},
           {"0.`", "0.`", "0.0003595662276104726`", "0.0001704886528993797`", 
            "0.00035974604903935464`", 
            RowBox[{"-", "0.0006473859793137548`"}], 
            RowBox[{"-", "3.578506295303744`*^-7"}], "0.00040908061617642616`"}
          },
          
          GridBoxAlignment->{
           "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]]},
      {
       TagBox[
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {"0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
            "0.`", "0.`", "0.`"},
           {"0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
            "0.`", "0.`", "0.`"},
           {"0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
            "0.`", "0.`", "0.`"},
           {"0.`", "0.`", "0.`", "0.00003939344572824003`", 
            RowBox[{"-", "0.0007894743892572815`"}], "0.0003927449119708003`", 
            RowBox[{"-", "0.0003533298004896387`"}], 
            "4.3470195779706415`*^-6", "0.0004319322660396631`", 
            RowBox[{"-", "0.00043212809630065706`"}], 
            RowBox[{"-", "0.0008328088658686074`"}], 
            "0.00008272189804753305`"},
           {"0.`", "0.`", "0.`", 
            RowBox[{"-", "0.000032766706017301375`"}], 
            RowBox[{"-", "0.00037381151419279185`"}], 
            "0.000020460979391715796`", 
            RowBox[{"-", "3.5113414111701915`*^-6"}], 
            RowBox[{"-", "0.00039478858464739655`"}], 
            "0.00044009711722709877`", 
            RowBox[{"-", "0.00039887583781090966`"}], 
            RowBox[{"-", "0.0004548802467907806`"}], 
            RowBox[{"-", "0.0004109438530909854`"}]},
           {"0.`", "0.`", "0.`", 
            RowBox[{"-", "0.0004340989447367149`"}], 
            "0.000020894916257151636`", "0.00002669525086009446`", 
            "0.0003944889962964835`", "0.00039462281865475755`", 
            "0.000046001572136270444`", "0.0003968632530338302`", 
            "0.00001840714344929391`", 
            RowBox[{"-", "0.000807454660046017`"}]},
           {"0.`", "0.`", "0.`", "0.000022659162127096573`", 
            "3.7266957905781233`*^-6", 
            RowBox[{"-", "0.00039874008353279566`"}], 
            RowBox[{"-", "0.0004113467942465897`"}], 
            RowBox[{"-", "0.00041507137419802503`"}], 
            "0.00002048181183571309`", 
            RowBox[{"-", "0.00003930097861076787`"}], 
            RowBox[{"-", "0.00045509865899662997`"}], 
            RowBox[{"-", "0.0004113580852190252`"}]},
           {"0.`", "0.`", "0.`", 
            RowBox[{"-", "0.00008663085212513391`"}], 
            RowBox[{"-", "0.000018799622030661253`"}], 
            RowBox[{"-", "0.0003903696722703468`"}], "0.0004109852590799441`",
             "1.8581656744444859`*^-6", 
            RowBox[{"-", "0.00043368563371134`"}], "0.000019945515415865386`", 
            RowBox[{"-", "0.00002069816489349359`"}], 
            RowBox[{"-", "0.00008270106560356408`"}]},
           {"0.`", "0.`", "0.`", 
            RowBox[{"-", "0.00043597779320095977`"}], 
            RowBox[{"-", "0.00043604953091771516`"}], 
            RowBox[{"-", "0.00041301650351214907`"}], 
            "0.000020874290417095473`", "0.00039233180754937383`", 
            RowBox[{"-", "0.00043365449351672836`"}], 
            RowBox[{"-", "0.000022535647778140766`"}], 
            "0.0004378039851131767`", 
            RowBox[{"-", "0.0004984966765025094`"}]},
           {"0.`", "0.`", "0.`", "0.00002264884920706589`", 
            RowBox[{"-", "0.0000333869265027487`"}], "0.0004337791407416803`", 
            RowBox[{"-", "0.00045270222559964934`"}], 
            "0.00041546503717704807`", "0.00006202265205836979`", 
            RowBox[{"-", "0.00004126197584437367`"}], 
            RowBox[{"-", "0.00045237164153892617`"}], 
            RowBox[{"-", "0.00041114169097842347`"}]},
           {"0.`", "0.`", "0.`", "0.0012601777129202737`", 
            "1.8675471529945122`*^-6", 
            RowBox[{"-", "0.00006204327789843579`"}], 
            "0.00010090835862824012`", 
            RowBox[{"-", "0.0004319209235455877`"}], 
            "0.00039263077910040484`", 
            RowBox[{"-", "0.00036161120398929547`"}], 
            RowBox[{"-", "0.00004126197584435979`"}], 
            "0.0004111396214915239`"},
           {"0.`", "0.`", "0.`", 
            RowBox[{"-", "0.000041261975844378296`"}], 
            RowBox[{"-", "0.0004175614179273186`"}], "0.000791248434549351`", 
            
            RowBox[{"-", "0.00041714717546046813`"}], 
            "0.00004124135000428686`", "0.0004339738795681718`", 
            "0.00041113962149152505`", 
            RowBox[{"-", "0.0004111416909784229`"}], 
            "4.158563169084917`*^-6"}
          },
          
          GridBoxAlignment->{
           "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]]},
      {
       TagBox[
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {"0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
            "0.`", "0.`", "0.`"},
           {"0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
            "0.`", "0.`", "0.`"},
           {"0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
            "0.`", "0.`", "0.`"},
           {"0.`", "0.`", "0.`", "0.3317095284021176`", 
            RowBox[{"-", "0.016563331678725663`"}], 
            RowBox[{"-", "0.01695267181499876`"}], "0.016161092801558072`", 
            "0.3318233430598106`", 
            RowBox[{"-", "0.01702927243640289`"}], "0.01699162199390465`", 
            "0.01577197849795387`", "0.33167033062665735`"},
           {"0.`", "0.`", "0.`", 
            RowBox[{"-", "0.017469316747423757`"}], "0.0012831576622642134`", 
            "0.0008100982772232257`", 
            RowBox[{"-", "0.0008261780853680845`"}], 
            RowBox[{"-", "0.01699212875501063`"}], "0.0012623763602101518`", 
            RowBox[{"-", "0.0005232495423997615`"}], 
            RowBox[{"-", "0.0012025219350902006`"}], 
            RowBox[{"-", "0.017012806237114323`"}]},
           {"0.`", "0.`", "0.`", 
            RowBox[{"-", "0.014464709445061378`"}], "0.0008013656668120714`", 
            "0.0007250771142983299`", 
            RowBox[{"-", "0.0002702164637735788`"}], 
            RowBox[{"-", "0.015247926907472608`"}], "0.000702012993050396`", 
            RowBox[{"-", "0.0011362062677875223`"}], 
            RowBox[{"-", "0.0007205445307684685`"}], 
            RowBox[{"-", "0.014090920724328111`"}]},
           {"0.`", "0.`", "0.`", "0.01661999933249033`", 
            RowBox[{"-", "0.0008350730717595992`"}], 
            RowBox[{"-", "0.001221023465489667`"}], "0.0012456223822104224`", 
            "0.01627267491318076`", 
            RowBox[{"-", "0.0008510410684506586`"}], "0.000874175846319695`", 
            "0.001210564556616352`", "0.016182288335740175`"},
           {"0.`", "0.`", "0.`", "0.33158265479722543`", 
            RowBox[{"-", "0.016533222224078374`"}], 
            RowBox[{"-", "0.01620697049809288`"}], "0.015264229531072636`", 
            "0.3316719931220638`", 
            RowBox[{"-", "0.016117942595770908`"}], "0.018233079759101847`", 
            "0.015750232085627654`", "0.33166991845367744`"},
           {"0.`", "0.`", "0.`", 
            RowBox[{"-", "0.017739563322076615`"}], "0.0005603220634406164`", 
            "0.0004092607833660906`", 
            RowBox[{"-", "0.0008431348734863095`"}], 
            RowBox[{"-", "0.018605078550261486`"}], "0.0012604974187827346`", 
            
            RowBox[{"-", "0.0009281468045868463`"}], 
            RowBox[{"-", "0.0013429821364979119`"}], 
            RowBox[{"-", "0.016892155757461516`"}]},
           {"0.`", "0.`", "0.`", "0.015789429762955363`", 
            RowBox[{"-", "0.000706349704877746`"}], 
            RowBox[{"-", "0.001264338397356605`"}], "0.00037785703101527823`",
             "0.01452449171426232`", 
            RowBox[{"-", "0.0008510193045651732`"}], "0.0007892972807705493`",
             "0.0002948165185397607`", "0.016136360000618594`"},
           {"0.`", "0.`", "0.`", "0.016993717391433114`", 
            RowBox[{"-", "0.0008286917094619146`"}], 
            RowBox[{"-", "0.0008100785828246432`"}], "0.0008038349244495907`",
             "0.016995978503432575`", 
            RowBox[{"-", "0.0012231900357153186`"}], "0.0005357222152784131`",
             "0.0007892972807705539`", "0.016975197201378512`"},
           {"0.`", "0.`", "0.`", "0.3317113969322337`", 
            RowBox[{"-", "0.017010338009050843`"}], 
            RowBox[{"-", "0.01660332704671178`"}], "0.016183928089208766`", 
            "0.33162889360638503`", 
            RowBox[{"-", "0.016998031459455158`"}], "0.01697519720137851`", 
            "0.01613636000061859`", "0.331748500344909`"}
          },
          
          GridBoxAlignment->{
           "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.731258219806541*^9, 3.731258851457448*^9, 
  3.73126030227499*^9, 3.731265076647538*^9, 3.757791327815331*^9, 
  3.7578670702041473`*^9, 3.757944392320212*^9, 3.757944959106683*^9, 
  3.758381494350287*^9, 3.758396745609152*^9, 3.7583969181417847`*^9, 
  3.7583978877394543`*^9, 3.758475198189355*^9, 3.758475467780109*^9, 
  3.758476959145385*^9, 3.758502065050394*^9, 3.758502102126824*^9, 
  3.7589132876177998`*^9, 3.758913351342605*^9, 3.75891341091009*^9},
 CellLabel->
  "Out[103]//MatrixForm=",ExpressionUUID->"dfb78973-3205-4a6d-8f78-\
c72d5d686f22"]
}, Open  ]],

Cell["\<\
We can also look at the spectra of the Fourier matrices (in absolute value)\
\>", "Text",
 CellChangeTimes->{{3.731180960296832*^9, 3.731181140379615*^9}, {
   3.731181203798771*^9, 3.7311812829244432`*^9}, {3.731181315079117*^9, 
   3.7311813859697027`*^9}, {3.731181594183765*^9, 3.731181678743887*^9}, {
   3.731182511400618*^9, 3.731182524379677*^9}, {3.731182557217012*^9, 
   3.73118270745639*^9}, {3.731182760201119*^9, 3.731182814746114*^9}, {
   3.7311831192914*^9, 3.731183128968059*^9}, {3.7311832662296047`*^9, 
   3.731183291078023*^9}, 3.731257935651868*^9, {3.731258016396483*^9, 
   3.731258017762776*^9}, {3.731258055484405*^9, 3.73125805864535*^9}, {
   3.7312581139209347`*^9, 
   3.731258204172565*^9}},ExpressionUUID->"8c0c5287-8558-4cfc-815c-\
c0d428b09abe"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixForm", "[", 
  RowBox[{"Abs", "[", 
   RowBox[{"FourierEigen", "[", "FourierProctor", "]"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.731180960296832*^9, 3.731181140379615*^9}, {
   3.731181203798771*^9, 3.7311812829244432`*^9}, {3.731181315079117*^9, 
   3.7311813859697027`*^9}, {3.731181594183765*^9, 3.731181678743887*^9}, {
   3.731182511400618*^9, 3.731182524379677*^9}, {3.731182557217012*^9, 
   3.73118270745639*^9}, {3.731182760201119*^9, 3.731182814746114*^9}, {
   3.7311831192914*^9, 3.731183128968059*^9}, {3.7311832662296047`*^9, 
   3.731183291078023*^9}, 3.731257935651868*^9, {3.731258016396483*^9, 
   3.731258017762776*^9}, {3.731258055484405*^9, 3.73125805864535*^9}, {
   3.7312581139209347`*^9, 3.731258164932541*^9}, {3.731258195816847*^9, 
   3.731258212903266*^9}, 3.7579442941535387`*^9, {3.757944782138474*^9, 
   3.757944783611245*^9}, 3.7583978467164507`*^9},
 CellLabel->
  "In[104]:=",ExpressionUUID->"90dbe648-24e1-4746-8fc0-fc8b79a4921b"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"{", 
        RowBox[{
        "1.`", ",", "0.0018831935694408378`", ",", "0.0009985809270402657`", 
         ",", "0.0009985809270402657`"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
        "0.0012193014648240416`", ",", "0.0006210936819578257`", ",", 
         "0.0001891259509116444`", ",", "0.`"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
        "0.0008255534491999297`", ",", "0.0008255534491999297`", ",", 
         "0.0006188229173497042`", ",", "0.0006188229173497042`", ",", 
         "0.00022062447001434062`", ",", "0.0001859460170494768`", ",", 
         "9.25185853854297`*^-18", ",", "9.25185853854297`*^-18"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
        "0.0014307391003810753`", ",", "0.0014307391003810753`", ",", 
         "0.0009363280741013611`", ",", "0.0009363280741013611`", ",", 
         "0.0006573319356248587`", ",", "0.0006573319356248587`", ",", 
         "0.0006386525627646031`", ",", "0.0006386525627646031`", ",", 
         "0.00021458758813686448`", ",", "0.`", ",", "0.`", ",", "0.`"}], 
        "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
        "0.9999706362337125`", ",", "0.0010920485742192771`", ",", 
         "0.0010920485742192771`", ",", "0.0007928339470599904`", ",", 
         "0.0007928339470599904`", ",", "0.000620133645215961`", ",", 
         "0.000620133645215961`", ",", "0.00010970129398197937`", ",", 
         "8.486017880757505`*^-7", ",", "0.`", ",", "0.`", ",", "0.`"}], "}"}]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.731258227643705*^9, 3.731258851540206*^9, 
  3.731260302320915*^9, 3.731265076696773*^9, 3.7577913334730253`*^9, 
  3.757867076189151*^9, 3.7579444040638437`*^9, 3.757944784778345*^9, 
  3.757944963344489*^9, 3.7583814944175777`*^9, 3.758396745680009*^9, 
  3.758396918223958*^9, 3.758397887792704*^9, 3.758475198243279*^9, 
  3.7584754678455477`*^9, 3.758476959213964*^9, 3.758502065093959*^9, 
  3.758502102158095*^9, 3.75891328780089*^9, 3.758913351390213*^9, 
  3.7589134109756947`*^9},
 CellLabel->
  "Out[104]//MatrixForm=",ExpressionUUID->"6d6842dc-a956-4790-8b97-\
3c28e73c937d"]
}, Open  ]],

Cell["And see that t and p are given", "Text",
 CellChangeTimes->{{3.731180960296832*^9, 3.731181140379615*^9}, {
   3.731181203798771*^9, 3.7311812829244432`*^9}, {3.731181315079117*^9, 
   3.7311813859697027`*^9}, {3.731181594183765*^9, 3.731181678743887*^9}, {
   3.731182511400618*^9, 3.731182524379677*^9}, {3.731182557217012*^9, 
   3.73118270745639*^9}, {3.731182760201119*^9, 3.731182814746114*^9}, {
   3.7311831192914*^9, 3.731183128968059*^9}, {3.7311832662296047`*^9, 
   3.731183291078023*^9}, 3.731257935651868*^9, {3.731258016396483*^9, 
   3.731258017762776*^9}, {3.731258055484405*^9, 3.73125805864535*^9}, {
   3.7312581139209347`*^9, 3.731258164932541*^9}, {3.731258195816847*^9, 
   3.731258324149858*^9}, {3.731258360692032*^9, 3.7312583621193657`*^9}, {
   3.731259102314988*^9, 3.731259119946414*^9}, {3.731259176007639*^9, 
   3.731259179500762*^9}},ExpressionUUID->"41f660c5-7fa6-4b10-8691-\
9fe3c88ec5b0"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"tProctor", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"FourierEigen", "[", "FourierProctor", "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"1", ",", "1"}], "]"}], "]"}], "//", "Chop"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pProctor", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"FourierEigen", "[", "FourierProctor", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"5", ",", "1"}], "]"}], "]"}], "//", "Chop"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{"tProctor", ",", "pProctor"}], "}"}]}], "Input",
 CellChangeTimes->{{3.731180960296832*^9, 3.731181140379615*^9}, {
   3.731181203798771*^9, 3.7311812829244432`*^9}, {3.731181315079117*^9, 
   3.7311813859697027`*^9}, {3.731181594183765*^9, 3.731181678743887*^9}, {
   3.731182511400618*^9, 3.731182524379677*^9}, {3.731182557217012*^9, 
   3.73118270745639*^9}, {3.731182760201119*^9, 3.731182814746114*^9}, {
   3.7311831192914*^9, 3.731183128968059*^9}, {3.7311832662296047`*^9, 
   3.731183291078023*^9}, 3.731257935651868*^9, {3.731258016396483*^9, 
   3.731258017762776*^9}, {3.731258055484405*^9, 3.73125805864535*^9}, {
   3.7312581139209347`*^9, 3.731258164932541*^9}, {3.731258195816847*^9, 
   3.731258324149858*^9}, {3.731258360692032*^9, 3.7312583621193657`*^9}, {
   3.731259102314988*^9, 3.731259172113934*^9}, {3.757793840414246*^9, 
   3.7577939277144737`*^9}, {3.757944296020649*^9, 3.757944299592482*^9}, {
   3.7583976857137203`*^9, 3.758397693661137*^9}, {3.75839784801258*^9, 
   3.758397851310034*^9}},
 CellLabel->
  "In[105]:=",ExpressionUUID->"507b9e0b-35ac-4272-860c-7f3a6ef4268e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.`", ",", "0.9999706362337125`"}], "}"}]], "Output",
 CellChangeTimes->{{3.731259142201868*^9, 3.731259172631976*^9}, 
   3.731260302370702*^9, 3.731265076747141*^9, 3.757791348902873*^9, {
   3.757793915425179*^9, 3.7577939311727753`*^9}, 3.75786708780977*^9, 
   3.75794479066752*^9, 3.757944966515667*^9, 3.758381494458598*^9, 
   3.758396745762713*^9, 3.7583969182951202`*^9, 3.758397360859062*^9, 
   3.758397694058193*^9, 3.758397887862342*^9, 3.758475198291696*^9, 
   3.7584754678973837`*^9, 3.758476959281158*^9, 3.758502065143243*^9, 
   3.7585021021818533`*^9, 3.758913287867937*^9, 3.7589133514503813`*^9, 
   3.758913411042829*^9},
 CellLabel->
  "Out[107]=",ExpressionUUID->"4227baaa-912f-4f53-af5c-a0ac5bd6abca"]
}, Open  ]],

Cell["\<\
Let\[CloseCurlyQuote]s construct the depolarizing similarity transformation \
and the optimal similarity transformations .\
\>", "Text",
 CellChangeTimes->{{3.731180960296832*^9, 3.731181140379615*^9}, {
   3.731181203798771*^9, 3.7311812829244432`*^9}, {3.731181315079117*^9, 
   3.7311813859697027`*^9}, {3.731181594183765*^9, 3.731181678743887*^9}, {
   3.731182511400618*^9, 3.731182524379677*^9}, {3.731182557217012*^9, 
   3.73118270745639*^9}, {3.731182760201119*^9, 3.731182814746114*^9}, {
   3.7311831192914*^9, 3.731183128968059*^9}, {3.7311832662296047`*^9, 
   3.731183291078023*^9}, 3.731257935651868*^9, {3.731258016396483*^9, 
   3.731258017762776*^9}, {3.731258055484405*^9, 3.73125805864535*^9}, {
   3.7312581139209347`*^9, 3.731258164932541*^9}, {3.731258195816847*^9, 
   3.731258324149858*^9}, {3.731258360692032*^9, 3.7312583621193657`*^9}, {
   3.757791381186482*^9, 3.757791392913488*^9}, {3.757867200435775*^9, 
   3.757867205779668*^9}, {3.7583973183385687`*^9, 
   3.758397336598249*^9}},ExpressionUUID->"cd9d0ae4-45ce-4b6b-a7b7-\
308d2a13101c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SDepProctor", "=", 
   RowBox[{
    RowBox[{"DepolarizingSimilarityTransform", "[", "FourierProctor", "]"}], "//",
     "Chop"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"SDepProctor", "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SOptProctor", "=", 
   RowBox[{
    RowBox[{"OptimalSimilarityTransform", "[", "FourierProctor", "]"}], "//", 
    "Chop"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"SOptProctor", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.757791399882407*^9, 3.757791430282197*^9}, {
  3.7577915912127953`*^9, 3.757791613386443*^9}, {3.757944307592005*^9, 
  3.757944309152699*^9}, {3.758394021494281*^9, 3.758394032803802*^9}, {
  3.758397852222693*^9, 3.758397855651902*^9}, {3.758475263122222*^9, 
  3.758475270740389*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"d242ed6b-1c6e-4fe7-98b3-6e257ced7cc8"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1.`", "0", "0", "0"},
     {"0", "0.9977014796941589`", 
      RowBox[{"-", "0.051645733116444034`"}], 
      RowBox[{"-", "0.04391130316391933`"}]},
     {"0", "0.04926256885175078`", "0.9973530768388527`", 
      RowBox[{"-", "0.053375552309845475`"}]},
     {"0", "0.04654622186958792`", "0.05109033534731453`", 
      "0.997612444705349`"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.757791422733294*^9, 3.757791430960657*^9}, {
   3.757791593432913*^9, 3.7577916140306673`*^9}, 3.7578672078917427`*^9, 
   3.7579448410340548`*^9, 3.757944992999939*^9, 3.758381494608693*^9, 
   3.758394035588606*^9, 3.758394091653099*^9, 3.758396745993144*^9, 
   3.758396918512031*^9, 3.758397363015592*^9, 3.758397887924429*^9, 
   3.758475198341384*^9, 3.7584754679466476`*^9, 3.7584769593377953`*^9, 
   3.7585020651921253`*^9, 3.758502102222761*^9, 3.758913287930047*^9, 
   3.758913351505623*^9, 3.758913411111308*^9},
 CellLabel->
  "Out[109]//MatrixForm=",ExpressionUUID->"693a8433-18bc-4c9f-b85e-\
2961a9d530f8"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1.`", "0", "0", "0"},
     {"0", "0.997600137308725`", 
      RowBox[{"-", "0.05093819874506433`"}], 
      RowBox[{"-", "0.046906520157341584`"}]},
     {"0", "0.04848677642838981`", "0.9974768832509561`", 
      RowBox[{"-", "0.051851478950974035`"}]},
     {"0", "0.04942861876623169`", "0.049454203233865644`", 
      "0.9975522351077435`"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.757791422733294*^9, 3.757791430960657*^9}, {
   3.757791593432913*^9, 3.7577916140306673`*^9}, 3.7578672078917427`*^9, 
   3.7579448410340548`*^9, 3.757944992999939*^9, 3.758381494608693*^9, 
   3.758394035588606*^9, 3.758394091653099*^9, 3.758396745993144*^9, 
   3.758396918512031*^9, 3.758397363015592*^9, 3.758397887924429*^9, 
   3.758475198341384*^9, 3.7584754679466476`*^9, 3.7584769593377953`*^9, 
   3.7585020651921253`*^9, 3.758502102222761*^9, 3.758913287930047*^9, 
   3.758913351505623*^9, 3.758913411126729*^9},
 CellLabel->
  "Out[111]//MatrixForm=",ExpressionUUID->"87486b46-c8ea-4505-bfee-\
f23e676796fb"]
}, Open  ]],

Cell["\<\
And now express the faulty Clifford group in these new gauges, and we can \
look at the resulting avergage error channels\
\>", "Text",
 CellChangeTimes->{{3.731180960296832*^9, 3.731181140379615*^9}, {
   3.731181203798771*^9, 3.7311812829244432`*^9}, {3.731181315079117*^9, 
   3.7311813859697027`*^9}, {3.731181594183765*^9, 3.731181678743887*^9}, {
   3.731182511400618*^9, 3.731182524379677*^9}, {3.731182557217012*^9, 
   3.73118270745639*^9}, {3.731182760201119*^9, 3.731182814746114*^9}, {
   3.7311831192914*^9, 3.731183128968059*^9}, {3.7311832662296047`*^9, 
   3.731183291078023*^9}, 3.731257935651868*^9, {3.731258016396483*^9, 
   3.731258017762776*^9}, {3.731258055484405*^9, 3.73125805864535*^9}, {
   3.7312581139209347`*^9, 3.731258164932541*^9}, {3.731258195816847*^9, 
   3.731258324149858*^9}, {3.731258360692032*^9, 3.7312583621193657`*^9}, {
   3.757791381186482*^9, 3.757791392913488*^9}, {3.757867200435775*^9, 
   3.7578672515812607`*^9}, {3.7583973445793*^9, 3.758397347022932*^9}, {
   3.758397399380786*^9, 
   3.7583974128634853`*^9}},ExpressionUUID->"4fe17add-8641-48e3-b4c9-\
b7418b21341c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"CliffsProctorDep", " ", "=", " ", 
   RowBox[{
    RowBox[{"GaugeTransform", "[", 
     RowBox[{"CliffsProctor", ",", "SDepProctor"}], "]"}], "//", "Chop"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CliffsProctorOpt", " ", "=", " ", 
    RowBox[{
     RowBox[{"GaugeTransform", "[", 
      RowBox[{"CliffsProctor", ",", "SOptProctor"}], "]"}], "//", "Chop"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AverageError", "[", 
   RowBox[{"CliffsProctorDep", ",", "CliffordsIdeal24"}], "]"}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AverageError", "[", 
    RowBox[{"CliffsProctorOpt", ",", "CliffordsIdeal24"}], "]"}], "//", 
   "MatrixForm"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PrintProcesses", "[", "CliffsProctorDep", "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"PrintProcesses", "[", "CliffsProctorOpt", "]"}], ";"}], 
   "\[IndentingNewLine]", "*)"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.7577918332945213`*^9, 3.757791907998184*^9}, {
  3.75779369214581*^9, 3.757793699278454*^9}, {3.757793737823257*^9, 
  3.757793739833807*^9}, {3.75794431020452*^9, 3.757944313423791*^9}, {
  3.75839410464818*^9, 3.7583941116314383`*^9}, {3.758397352324539*^9, 
  3.758397355566621*^9}, {3.758397429379219*^9, 3.758397465384993*^9}, {
  3.75839785663072*^9, 3.758397863145849*^9}, {3.758475277048386*^9, 
  3.758475303852757*^9}},
 CellLabel->
  "In[112]:=",ExpressionUUID->"a888fe59-aed1-4b5f-8202-a60ecb6136a9"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1.`", "0.`", "0.`", "0.`"},
     {"0.`", "0.9999706362337129`", 
      RowBox[{"-", "3.082748177100451`*^-17"}], "8.252585536235498`*^-17"},
     {"0.`", "5.2692225582795515`*^-17", "0.9999706362337124`", 
      "9.812029660993815`*^-17"},
     {"0.`", 
      RowBox[{"-", "1.0598076236045806`*^-16"}], "5.774460770657797`*^-16", 
      "0.9999706362337129`"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.7577918888966217`*^9, 3.7577919089287853`*^9}, 
   3.7577937004704857`*^9, 3.757793755202324*^9, 3.7578672546424026`*^9, 
   3.75794484416361*^9, 3.757944997008046*^9, 3.758381494666506*^9, 
   3.7583941121509933`*^9, 3.7583967460747023`*^9, 3.7583969186119223`*^9, 
   3.7583973660638437`*^9, 3.758397466062283*^9, 3.7583978879906883`*^9, 
   3.758475198407296*^9, 3.758475468013855*^9, 3.758476959403119*^9, 
   3.7585020652586603`*^9, 3.758502102273177*^9, 3.75891328801327*^9, 
   3.758913351616149*^9, 3.758913411194292*^9},
 CellLabel->
  "Out[114]//MatrixForm=",ExpressionUUID->"ede6321b-233b-452a-aea5-\
85576c0dd139"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1.`", "0.`", "0.`", "0.`"},
     {"0.`", "0.9999782563420145`", 
      RowBox[{"-", "0.0006280945593228619`"}], "0.0029155619783461603`"},
     {"0.`", "0.0006263712782009765`", "0.9999786031327189`", 
      RowBox[{"-", "0.0016674180153131786`"}]},
     {"0.`", 
      RowBox[{"-", "0.0029180921270626683`"}], "0.0016697880887589596`", 
      "0.9999784403010193`"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.7577918888966217`*^9, 3.7577919089287853`*^9}, 
   3.7577937004704857`*^9, 3.757793755202324*^9, 3.7578672546424026`*^9, 
   3.75794484416361*^9, 3.757944997008046*^9, 3.758381494666506*^9, 
   3.7583941121509933`*^9, 3.7583967460747023`*^9, 3.7583969186119223`*^9, 
   3.7583973660638437`*^9, 3.758397466062283*^9, 3.7583978879906883`*^9, 
   3.758475198407296*^9, 3.758475468013855*^9, 3.758476959403119*^9, 
   3.7585020652586603`*^9, 3.758502102273177*^9, 3.75891328801327*^9, 
   3.758913351616149*^9, 3.75891341121004*^9},
 CellLabel->
  "Out[115]//MatrixForm=",ExpressionUUID->"ae0ef3eb-9b6f-4e61-bd8d-\
eb8931f79a59"]
}, Open  ]],

Cell["\<\
Now let\[CloseCurlyQuote]s look at all the resulting fidelities (or gate \
errors).\
\>", "Text",
 CellChangeTimes->{{3.731180960296832*^9, 3.731181140379615*^9}, {
   3.731181203798771*^9, 3.7311812829244432`*^9}, {3.731181315079117*^9, 
   3.7311813859697027`*^9}, {3.731181594183765*^9, 3.731181678743887*^9}, {
   3.731182511400618*^9, 3.731182524379677*^9}, {3.731182557217012*^9, 
   3.73118270745639*^9}, {3.731182760201119*^9, 3.731182814746114*^9}, {
   3.7311831192914*^9, 3.731183128968059*^9}, {3.7311832662296047`*^9, 
   3.731183291078023*^9}, 3.731257935651868*^9, {3.731258016396483*^9, 
   3.731258017762776*^9}, {3.731258055484405*^9, 3.73125805864535*^9}, {
   3.7312581139209347`*^9, 3.731258164932541*^9}, {3.731258195816847*^9, 
   3.731258324149858*^9}, {3.731258360692032*^9, 3.7312583621193657`*^9}, {
   3.757791381186482*^9, 3.757791392913488*^9}, {3.757867200435775*^9, 
   3.7578672515812607`*^9}, {3.7578672824719477`*^9, 3.757867305888088*^9}, {
   3.758397376372203*^9, 3.758397391793941*^9}, {3.758397523662488*^9, 
   3.758397525271719*^9}, {3.758638732186358*^9, 
   3.7586387414813223`*^9}},ExpressionUUID->"debfa7ee-302e-45d5-a67d-\
0f283cda2c39"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Print", "[", "\"\<Fe of original gateset\>\"", "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Fe", "[", 
    RowBox[{"CliffsProctor", ",", "CliffordsIdeal24"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"1", "-", 
    RowBox[{"Fe", "[", 
     RowBox[{"CliffsProctor", ",", "CliffordsIdeal24"}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Print", "[", "\"\<Fe from Fourier sepctrum (t and p)\>\"", "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"FeSpec", "[", 
    RowBox[{"tProctor", ",", "pProctor"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"1", "-", 
    RowBox[{"FeSpec", "[", 
     RowBox[{"tProctor", ",", "pProctor"}], "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", "\"\<Fe in depolarizing gauge\>\"", "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Fe", "[", 
    RowBox[{"CliffsProctorDep", ",", "CliffordsIdeal24"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"1", "-", 
    RowBox[{"Fe", "[", 
     RowBox[{"CliffsProctorDep", ",", "CliffordsIdeal24"}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Print", "[", "\"\<Fe in the optimal gauge\>\"", "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Fe", "[", 
    RowBox[{"CliffsProctorOpt", ",", "CliffordsIdeal24"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"1", "-", 
    RowBox[{"Fe", "[", 
     RowBox[{"CliffsProctorOpt", ",", "CliffordsIdeal24"}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.731180960296832*^9, 3.731181140379615*^9}, {
   3.731181203798771*^9, 3.7311812829244432`*^9}, {3.731181315079117*^9, 
   3.7311813859697027`*^9}, {3.731181594183765*^9, 3.731181678743887*^9}, {
   3.731182511400618*^9, 3.731182524379677*^9}, {3.731182557217012*^9, 
   3.73118270745639*^9}, {3.731182760201119*^9, 3.731182814746114*^9}, {
   3.7311831192914*^9, 3.731183128968059*^9}, {3.7311832662296047`*^9, 
   3.731183291078023*^9}, 3.731257935651868*^9, {3.731258016396483*^9, 
   3.731258017762776*^9}, {3.731258055484405*^9, 3.73125805864535*^9}, {
   3.7312581139209347`*^9, 3.731258121630972*^9}, {3.7577913038723803`*^9, 
   3.757791305087143*^9}, {3.757944286445405*^9, 3.757944289562767*^9}, {
   3.75839751713699*^9, 3.758397671263919*^9}, {3.7583978643139753`*^9, 
   3.758397870278068*^9}, {3.758475317865793*^9, 3.758475345379922*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"5487d6d3-51f5-4dca-b205-f2be8a0142cc"],

Cell[BoxData["\<\"Fe of original gateset\"\>"], "Print",
 CellChangeTimes->{{3.758397674115148*^9, 3.7583976997696533`*^9}, 
   3.758397888057722*^9, 3.758475198547423*^9, 3.7584754680802307`*^9, 
   3.758476959470294*^9, 3.758502065324342*^9, 3.758502102338538*^9, 
   3.758913288097206*^9, 3.758913351692028*^9, 3.758913411277831*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"7fd46c89-8269-4b09-973d-bb9e5454337d"],

Cell[BoxData["0.99630413983627`"], "Output",
 CellChangeTimes->{
  3.731258123197838*^9, 3.731258851367908*^9, 3.7312603022027493`*^9, 
   3.731265076581506*^9, 3.7577913080021467`*^9, 3.757867063042224*^9, 
   3.757944386636086*^9, 3.757944952805333*^9, 3.758381494272298*^9, 
   3.758396745538266*^9, 3.7583969180503483`*^9, 3.758397263693614*^9, {
   3.758397674135491*^9, 3.75839769978553*^9}, 3.758397888073741*^9, 
   3.758475198563624*^9, 3.758475468096973*^9, 3.758476959485787*^9, 
   3.7585020653431*^9, 3.75850210235397*^9, 3.758913288122311*^9, 
   3.758913351709963*^9, 3.7589134112993803`*^9},
 CellLabel->
  "Out[117]=",ExpressionUUID->"b9401890-0f50-4778-9e23-178670ce4fb3"],

Cell[BoxData["0.003695860163730025`"], "Output",
 CellChangeTimes->{
  3.731258123197838*^9, 3.731258851367908*^9, 3.7312603022027493`*^9, 
   3.731265076581506*^9, 3.7577913080021467`*^9, 3.757867063042224*^9, 
   3.757944386636086*^9, 3.757944952805333*^9, 3.758381494272298*^9, 
   3.758396745538266*^9, 3.7583969180503483`*^9, 3.758397263693614*^9, {
   3.758397674135491*^9, 3.75839769978553*^9}, 3.758397888073741*^9, 
   3.758475198563624*^9, 3.758475468096973*^9, 3.758476959485787*^9, 
   3.7585020653431*^9, 3.75850210235397*^9, 3.758913288122311*^9, 
   3.758913351709963*^9, 3.758913411310988*^9},
 CellLabel->
  "Out[118]=",ExpressionUUID->"a9e9b508-f790-455c-a0f7-16153a156580"],

Cell[BoxData["\<\"Fe from Fourier sepctrum (t and p)\"\>"], "Print",
 CellChangeTimes->{{3.758397674115148*^9, 3.7583976997696533`*^9}, 
   3.758397888057722*^9, 3.758475198547423*^9, 3.7584754680802307`*^9, 
   3.758476959470294*^9, 3.758502065324342*^9, 3.758502102338538*^9, 
   3.758913288097206*^9, 3.758913351692028*^9, 3.7589134113235607`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"a1d0c609-fb71-4a3f-b3e1-0c9768a07c3a"],

Cell[BoxData["0.9999779771752844`"], "Output",
 CellChangeTimes->{
  3.731258123197838*^9, 3.731258851367908*^9, 3.7312603022027493`*^9, 
   3.731265076581506*^9, 3.7577913080021467`*^9, 3.757867063042224*^9, 
   3.757944386636086*^9, 3.757944952805333*^9, 3.758381494272298*^9, 
   3.758396745538266*^9, 3.7583969180503483`*^9, 3.758397263693614*^9, {
   3.758397674135491*^9, 3.75839769978553*^9}, 3.758397888073741*^9, 
   3.758475198563624*^9, 3.758475468096973*^9, 3.758476959485787*^9, 
   3.7585020653431*^9, 3.75850210235397*^9, 3.758913288122311*^9, 
   3.758913351709963*^9, 3.758913411334649*^9},
 CellLabel->
  "Out[120]=",ExpressionUUID->"8537c049-b31b-47dd-9aee-798783de4b24"],

Cell[BoxData["0.000022022824715639544`"], "Output",
 CellChangeTimes->{
  3.731258123197838*^9, 3.731258851367908*^9, 3.7312603022027493`*^9, 
   3.731265076581506*^9, 3.7577913080021467`*^9, 3.757867063042224*^9, 
   3.757944386636086*^9, 3.757944952805333*^9, 3.758381494272298*^9, 
   3.758396745538266*^9, 3.7583969180503483`*^9, 3.758397263693614*^9, {
   3.758397674135491*^9, 3.75839769978553*^9}, 3.758397888073741*^9, 
   3.758475198563624*^9, 3.758475468096973*^9, 3.758476959485787*^9, 
   3.7585020653431*^9, 3.75850210235397*^9, 3.758913288122311*^9, 
   3.758913351709963*^9, 3.758913411346404*^9},
 CellLabel->
  "Out[121]=",ExpressionUUID->"14733303-757e-4236-bf2a-007ec0a36ef1"],

Cell[BoxData["\<\"Fe in depolarizing gauge\"\>"], "Print",
 CellChangeTimes->{{3.758397674115148*^9, 3.7583976997696533`*^9}, 
   3.758397888057722*^9, 3.758475198547423*^9, 3.7584754680802307`*^9, 
   3.758476959470294*^9, 3.758502065324342*^9, 3.758502102338538*^9, 
   3.758913288097206*^9, 3.758913351692028*^9, 3.7589134113588133`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"0e87b31b-6dac-4226-9f85-9994edc14e15"],

Cell[BoxData["0.9999779771752846`"], "Output",
 CellChangeTimes->{
  3.731258123197838*^9, 3.731258851367908*^9, 3.7312603022027493`*^9, 
   3.731265076581506*^9, 3.7577913080021467`*^9, 3.757867063042224*^9, 
   3.757944386636086*^9, 3.757944952805333*^9, 3.758381494272298*^9, 
   3.758396745538266*^9, 3.7583969180503483`*^9, 3.758397263693614*^9, {
   3.758397674135491*^9, 3.75839769978553*^9}, 3.758397888073741*^9, 
   3.758475198563624*^9, 3.758475468096973*^9, 3.758476959485787*^9, 
   3.7585020653431*^9, 3.75850210235397*^9, 3.758913288122311*^9, 
   3.758913351709963*^9, 3.75891341136889*^9},
 CellLabel->
  "Out[123]=",ExpressionUUID->"7501b16e-29fb-4fdc-b046-d49abd9cd352"],

Cell[BoxData["0.0000220228247154175`"], "Output",
 CellChangeTimes->{
  3.731258123197838*^9, 3.731258851367908*^9, 3.7312603022027493`*^9, 
   3.731265076581506*^9, 3.7577913080021467`*^9, 3.757867063042224*^9, 
   3.757944386636086*^9, 3.757944952805333*^9, 3.758381494272298*^9, 
   3.758396745538266*^9, 3.7583969180503483`*^9, 3.758397263693614*^9, {
   3.758397674135491*^9, 3.75839769978553*^9}, 3.758397888073741*^9, 
   3.758475198563624*^9, 3.758475468096973*^9, 3.758476959485787*^9, 
   3.7585020653431*^9, 3.75850210235397*^9, 3.758913288122311*^9, 
   3.758913351709963*^9, 3.758913411380473*^9},
 CellLabel->
  "Out[124]=",ExpressionUUID->"cf08b6f9-80a3-49fe-89f0-8cfabce9ad6a"],

Cell[BoxData["\<\"Fe in the optimal gauge\"\>"], "Print",
 CellChangeTimes->{{3.758397674115148*^9, 3.7583976997696533`*^9}, 
   3.758397888057722*^9, 3.758475198547423*^9, 3.7584754680802307`*^9, 
   3.758476959470294*^9, 3.758502065324342*^9, 3.758502102338538*^9, 
   3.758913288097206*^9, 3.758913351692028*^9, 3.758913411392935*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"f35a955f-95f7-46bf-9b80-4ceae09b08fd"],

Cell[BoxData["0.9999838249439381`"], "Output",
 CellChangeTimes->{
  3.731258123197838*^9, 3.731258851367908*^9, 3.7312603022027493`*^9, 
   3.731265076581506*^9, 3.7577913080021467`*^9, 3.757867063042224*^9, 
   3.757944386636086*^9, 3.757944952805333*^9, 3.758381494272298*^9, 
   3.758396745538266*^9, 3.7583969180503483`*^9, 3.758397263693614*^9, {
   3.758397674135491*^9, 3.75839769978553*^9}, 3.758397888073741*^9, 
   3.758475198563624*^9, 3.758475468096973*^9, 3.758476959485787*^9, 
   3.7585020653431*^9, 3.75850210235397*^9, 3.758913288122311*^9, 
   3.758913351709963*^9, 3.758913411403232*^9},
 CellLabel->
  "Out[126]=",ExpressionUUID->"f6203a41-5df6-41f6-9126-de0fac248f25"],

Cell[BoxData["0.00001617505606188452`"], "Output",
 CellChangeTimes->{
  3.731258123197838*^9, 3.731258851367908*^9, 3.7312603022027493`*^9, 
   3.731265076581506*^9, 3.7577913080021467`*^9, 3.757867063042224*^9, 
   3.757944386636086*^9, 3.757944952805333*^9, 3.758381494272298*^9, 
   3.758396745538266*^9, 3.7583969180503483`*^9, 3.758397263693614*^9, {
   3.758397674135491*^9, 3.75839769978553*^9}, 3.758397888073741*^9, 
   3.758475198563624*^9, 3.758475468096973*^9, 3.758476959485787*^9, 
   3.7585020653431*^9, 3.75850210235397*^9, 3.758913288122311*^9, 
   3.758913351709963*^9, 3.758913411415662*^9},
 CellLabel->
  "Out[127]=",ExpressionUUID->"7776278b-e6f5-4e20-a817-c4cf906e450b"]
}, Open  ]],

Cell["\<\
In this example it appears that the gauge leads to unphysical process \
matrices in that there are small (but on the same order of the RB decay) \
negative eigenvalues in the resulting Choi matrices.\
\>", "Text",
 CellChangeTimes->{{3.731180960296832*^9, 3.731181140379615*^9}, {
   3.731181203798771*^9, 3.7311812829244432`*^9}, {3.731181315079117*^9, 
   3.7311813859697027`*^9}, {3.731181594183765*^9, 3.731181678743887*^9}, {
   3.731182511400618*^9, 3.731182524379677*^9}, {3.731182557217012*^9, 
   3.73118270745639*^9}, {3.731182760201119*^9, 3.731182814746114*^9}, {
   3.7311831192914*^9, 3.731183128968059*^9}, {3.7311832662296047`*^9, 
   3.731183291078023*^9}, 3.731257935651868*^9, {3.731258016396483*^9, 
   3.731258017762776*^9}, {3.731258055484405*^9, 3.73125805864535*^9}, {
   3.7312581139209347`*^9, 3.731258164932541*^9}, {3.731258195816847*^9, 
   3.731258241774663*^9}, {3.731258328129067*^9, 3.7312583300215883`*^9}, {
   3.731258397180387*^9, 3.731258402247232*^9}, {3.731258496205523*^9, 
   3.731258511326579*^9}, {3.757867316954135*^9, 3.75786734438148*^9}, {
   3.758397734812789*^9, 3.758397780800585*^9}, 3.758397871584922*^9, {
   3.758397947052339*^9, 
   3.758398025658049*^9}},ExpressionUUID->"b48035e6-112e-4d1f-8a8e-\
0519841d0142"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"MatrixForm", "[", 
  RowBox[{"ProcessesChoiSpectra", "[", "CliffsProctorDep", "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{"ProcessesChoiSpectra", "[", "CliffsProctorOpt", "]"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.731180960296832*^9, 3.731181140379615*^9}, {
   3.731181203798771*^9, 3.7311812829244432`*^9}, {3.731181315079117*^9, 
   3.7311813859697027`*^9}, {3.731181594183765*^9, 3.731181678743887*^9}, {
   3.731182511400618*^9, 3.731182524379677*^9}, {3.731182557217012*^9, 
   3.73118270745639*^9}, {3.731182760201119*^9, 3.731182814746114*^9}, {
   3.7311831192914*^9, 3.731183128968059*^9}, {3.7311832662296047`*^9, 
   3.731183291078023*^9}, 3.731257935651868*^9, {3.731258016396483*^9, 
   3.731258017762776*^9}, {3.731258055484405*^9, 3.73125805864535*^9}, {
   3.7312581139209347`*^9, 3.731258164932541*^9}, {3.731258195816847*^9, 
   3.731258241774663*^9}, {3.731258328129067*^9, 3.7312583300215883`*^9}, {
   3.731258397180387*^9, 3.731258402247232*^9}, {3.731258496205523*^9, 
   3.7312584997889547`*^9}, {3.7312585407672586`*^9, 3.73125854699082*^9}, 
   3.757791916451425*^9, 3.7579443173359118`*^9, {3.75839772401707*^9, 
   3.758397726417132*^9}, {3.758397872824505*^9, 3.758397873487175*^9}, {
   3.758475446990737*^9, 3.7584754504464073`*^9}},
 CellLabel->
  "In[128]:=",ExpressionUUID->"b5593207-f230-41d9-b0a8-50272900b2d6"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1.`", "0.`", "0.`", "0.`"},
     {"1.0000000000759453`", 
      RowBox[{"-", "8.722273773835733`*^-6"}], "8.707023715719558`*^-6", 
      "1.5174112776411112`*^-8"},
     {"1.0000000000711415`", 
      RowBox[{"-", "8.441134373655628`*^-6"}], "8.427940365763091`*^-6", 
      "1.3122866210297626`*^-8"},
     {"1.000000000006527`", "2.565417409249631`*^-6", 
      RowBox[{"-", "2.5438715834838026`*^-6"}], 
      RowBox[{"-", "2.155235236854074`*^-8"}]},
     {"1.0000000000572782`", "8.429893272963336`*^-6", 
      RowBox[{"-", "6.210203954377493`*^-6"}], 
      RowBox[{"-", "2.2197465969195895`*^-6"}]},
     {"1.0000000000568978`", 
      RowBox[{"-", "8.401793837661712`*^-6"}], "6.189606330182813`*^-6", 
      "2.2121306098627678`*^-6"},
     {"1.0000000000435596`", "7.49199775838273`*^-6", 
      RowBox[{"-", "4.955154943053365`*^-6"}], 
      RowBox[{"-", "2.536886374909722`*^-6"}]},
     {"1.0000000000432039`", 
      RowBox[{"-", "7.463011946637375`*^-6"}], "4.927760012478737`*^-6", 
      "2.5352087306261594`*^-6"},
     {"1.0000000000809268`", 
      RowBox[{"-", "9.089297538701028`*^-6"}], "8.899551913174704`*^-6", 
      "1.8966469856171044`*^-7"},
     {"1.0000000000811187`", "9.083270137920563`*^-6", 
      RowBox[{"-", "8.927877266112524`*^-6"}], 
      RowBox[{"-", "1.554739908281597`*^-7"}]},
     {"1.0000000000297444`", 
      RowBox[{"-", "5.464424232348478`*^-6"}], "5.443254107738268`*^-6", 
      "2.1140379772348055`*^-8"},
     {"1.000000000045969`", "6.792970625806525`*^-6", 
      RowBox[{"-", "6.767037966233355`*^-6"}], 
      RowBox[{"-", "2.5978628681958913`*^-8"}]},
     {"1.0000000000086595`", 
      RowBox[{"-", "2.9462287185836744`*^-6"}], "2.9389529239132702`*^-6", 
      "7.267135691932924`*^-9"},
     {"1.0000000000129996`", 
      RowBox[{"-", "3.6550171317632615`*^-6"}], "3.553759524867613`*^-6", 
      "1.0124460729555977`*^-7"},
     {"1.0000000000758396`", "8.719631269110723`*^-6", 
      RowBox[{"-", "8.697496483563639`*^-6"}], 
      RowBox[{"-", "2.2210625153258018`*^-8"}]},
     {"1.0000000000364602`", 
      RowBox[{"-", "6.0384823993326596`*^-6"}], "6.0379714960288495`*^-6", 
      "4.744428863555983`*^-10"},
     {"1.0000000000479206`", 
      RowBox[{"-", "7.543036566034672`*^-6"}], "6.062241949329056`*^-6", 
      "1.4807466959971644`*^-6"},
     {"1.000000000047497`", "7.507358304874265`*^-6", 
      RowBox[{"-", "6.0398969841113675`*^-6"}], 
      RowBox[{"-", "1.467508818183177`*^-6"}]},
     {"1.0000000000378093`", 
      RowBox[{"-", "6.325949843438923`*^-6"}], "5.95506325918548`*^-6", 
      "3.708487752146864`*^-7"},
     {"1.0000000000374112`", "6.285769523994605`*^-6", 
      RowBox[{"-", "5.931765580283159`*^-6"}], 
      RowBox[{"-", "3.540413548594057`*^-7"}]},
     {"1.0000000000656148`", 
      RowBox[{"-", "8.348728380440705`*^-6"}], "7.82656858793572`*^-6", 
      "5.220941779515121`*^-7"},
     {"1.0000000000657172`", "8.37386168438102`*^-6", 
      RowBox[{"-", "7.809892979110225`*^-6"}], 
      RowBox[{"-", "5.640344223168141`*^-7"}]},
     {"1.000000000059531`", 
      RowBox[{"-", "8.712381435897462`*^-6"}], "5.969197935319757`*^-6", 
      "2.743123969363872`*^-6"},
     {"1.00000000005904`", "8.680646388742707`*^-6", 
      RowBox[{"-", "5.929247187006654`*^-6"}], 
      RowBox[{"-", "2.751458241832254`*^-6"}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.731258611672185*^9, 3.731258851778316*^9, 3.731260302578562*^9, 
   3.731265076949079*^9, 3.7577919173510017`*^9, 3.7577938216283407`*^9, 
   3.757867356394969*^9, 3.7579448831769457`*^9, 3.757945002938561*^9, 
   3.758381494817299*^9, 3.758396746258904*^9, 3.758396918783066*^9, {
   3.758397716947282*^9, 3.758397727022716*^9}, 3.758397888225013*^9, 
   3.758475198686517*^9, 3.758475468247621*^9, 3.758476959640876*^9, 
   3.758502065474409*^9, 3.758502102489276*^9, 3.758913288342456*^9, 
   3.758913351870555*^9, 3.758913411495202*^9},
 CellLabel->
  "Out[128]//MatrixForm=",ExpressionUUID->"45777753-d7ad-44dc-b66e-\
bf0f45255771"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1.`", "4.6912032091826196`*^-17", 
      RowBox[{"-", "3.1467793201611977`*^-17"}], "1.7096502175622363`*^-18"},
     {"1.0000000000125115`", 
      RowBox[{"-", "3.53930162843221`*^-6"}], "3.5349471103805336`*^-6", 
      "4.34200669194589`*^-9"},
     {"1.00000000001331`", 
      RowBox[{"-", "3.6485427726917816`*^-6"}], "3.648174724545041`*^-6", 
      "3.5473757565307513`*^-10"},
     {"1.000000000000879`", 
      RowBox[{"-", "9.451537306877112`*^-7"}], "9.296260647976693`*^-7", 
      "1.552678706980873`*^-8"},
     {"1.0000000000072218`", "3.0066794134917472`*^-6", 
      RowBox[{"-", "2.168167701561889`*^-6"}], 
      RowBox[{"-", "8.385189340732791`*^-7"}]},
     {"1.0000000000071596`", 
      RowBox[{"-", "2.994450119043289`*^-6"}], "2.156365656138657`*^-6", 
      "8.380773034229579`*^-7"},
     {"1.0000000000067744`", "2.638346198863182`*^-6", 
      RowBox[{"-", "2.5657348824828066`*^-6"}], 
      RowBox[{"-", "7.261809075672528`*^-8"}]},
     {"1.0000000000067082`", 
      RowBox[{"-", "2.625529535851718`*^-6"}], "2.5529304977599407`*^-6", 
      "7.259232993293472`*^-8"},
     {"1.000000000012926`", "3.6466500650372387`*^-6", 
      RowBox[{"-", "3.541586693689351`*^-6"}], 
      RowBox[{"-", "1.0507629736619188`*^-7"}]},
     {"1.0000000000129246`", 
      RowBox[{"-", "3.646301708271983`*^-6"}], "3.541565251720763`*^-6", 
      "1.047235318414412`*^-7"},
     {"1.0000000000034572`", 
      RowBox[{"-", "1.8699321196644328`*^-6"}], "1.8486009557062046`*^-6", 
      "2.1327706851831144`*^-8"},
     {"1.0000000000099367`", "3.1585405597665595`*^-6", 
      RowBox[{"-", "3.1459471905274247`*^-6"}], 
      RowBox[{"-", "1.260330611793535`*^-8"}]},
     {"1.0000000000002502`", "5.055027057822568`*^-7", 
      RowBox[{"-", "4.958498256626169`*^-7"}], 
      RowBox[{"-", "9.65313090687838`*^-9"}]},
     {"1.0000000000006508`", 
      RowBox[{"-", "8.075701179071229`*^-7"}], "8.055208402281789`*^-7", 
      "2.048626774481406`*^-9"},
     {"1.000000000007105`", "2.673045260215264`*^-6", 
      RowBox[{"-", "2.6578914321144505`*^-6"}], 
      RowBox[{"-", "1.516093308097131`*^-8"}]},
     {"1.000000000005592`", 
      RowBox[{"-", "2.3740676595482153`*^-6"}], "2.355312188107609`*^-6", 
      "1.8749879422448693`*^-8"},
     {"1.0000000000080713`", 
      RowBox[{"-", "3.056608144784352`*^-6"}], "2.559932470564806`*^-6", 
      "4.966676026568938`*^-7"},
     {"1.000000000008107`", "3.0610160236863163`*^-6", 
      RowBox[{"-", "2.5694726514558152`*^-6"}], 
      RowBox[{"-", "4.915514789031668`*^-7"}]},
     {"1.0000000000046558`", "2.3391067331971524`*^-6", 
      RowBox[{"-", "1.91263000304117`*^-6"}], 
      RowBox[{"-", "4.264813858465393`*^-7"}]},
     {"1.0000000000046763`", 
      RowBox[{"-", "2.3578174415831375`*^-6"}], "1.890775473378476`*^-6", 
      "4.670372918667441`*^-7"},
     {"1.0000000000086762`", 
      RowBox[{"-", "3.0970222673696055`*^-6"}], "2.7661338152839822`*^-6", 
      "3.3087977556240837`*^-7"},
     {"1.0000000000086822`", "3.1097879077490153`*^-6", 
      RowBox[{"-", "2.750390635274502`*^-6"}], 
      RowBox[{"-", "3.5940595489191204`*^-7"}]},
     {"1.0000000000055993`", 
      RowBox[{"-", "2.533173112129253`*^-6"}], "2.1534811428108505`*^-6", 
      "3.796863701892533`*^-7"},
     {"1.0000000000056124`", "2.5330803490896387`*^-6", 
      RowBox[{"-", "2.1608708995522353`*^-6"}], 
      RowBox[{"-", "3.722150618856545`*^-7"}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.731258611672185*^9, 3.731258851778316*^9, 3.731260302578562*^9, 
   3.731265076949079*^9, 3.7577919173510017`*^9, 3.7577938216283407`*^9, 
   3.757867356394969*^9, 3.7579448831769457`*^9, 3.757945002938561*^9, 
   3.758381494817299*^9, 3.758396746258904*^9, 3.758396918783066*^9, {
   3.758397716947282*^9, 3.758397727022716*^9}, 3.758397888225013*^9, 
   3.758475198686517*^9, 3.758475468247621*^9, 3.758476959640876*^9, 
   3.758502065474409*^9, 3.758502102489276*^9, 3.758913288342456*^9, 
   3.758913351870555*^9, 3.758913411517436*^9},
 CellLabel->
  "Out[129]//MatrixForm=",ExpressionUUID->"11379b6f-2ebf-4cb4-9ffc-\
b1a23cc25912"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Example B: Wallman", "Section",
 CellChangeTimes->{{3.731180865939033*^9, 3.731180878222172*^9}, 
   3.731259756911352*^9, 3.7428454185376043`*^9, {3.742913669432003*^9, 
   3.7429136725949163`*^9}},ExpressionUUID->"29817bf5-7685-43ea-a60d-\
ba5b97a0a4b7"],

Cell["\<\
In this example we first construct a parameterized version of the faulty \
Cliffords.   Wallman\[CloseCurlyQuote]s error model is one in which all \
Cliffords have a uniform depolarizing error, but half of them additionally \
have a small rotation about Z.\
\>", "Text",
 CellChangeTimes->{{3.731180960296832*^9, 3.731181140379615*^9}, {
   3.731181203798771*^9, 3.7311812829244432`*^9}, {3.731181315079117*^9, 
   3.7311813859697027`*^9}, {3.731181594183765*^9, 3.731181678743887*^9}, {
   3.731182511400618*^9, 3.731182524379677*^9}, {3.731182557217012*^9, 
   3.73118270745639*^9}, {3.731182760201119*^9, 3.731182814746114*^9}, {
   3.7311831192914*^9, 3.731183128968059*^9}, {3.7311832662296047`*^9, 
   3.731183291078023*^9}, {3.731257935651868*^9, 3.731258011643938*^9}, {
   3.731259853478409*^9, 3.731259854309465*^9}, {3.731259990468606*^9, 
   3.7312600359445066`*^9}, {3.731260129430352*^9, 3.731260138384615*^9}, 
   3.731260313061109*^9, {3.761581486422299*^9, 3.7615815311788607`*^9}, {
   3.76158175957897*^9, 
   3.761581809855188*^9}},ExpressionUUID->"bf594586-4908-4e9a-b865-\
836d62950bcc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CliffsWallmanParam", "[", 
   RowBox[{"\[Theta]Wallman_", ",", "\[Nu]Wallman_", ",", "ErrorFlags_"}], 
   "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Theta]", "=", "\[Theta]Wallman"}], ",", 
      RowBox[{"v", "=", "\[Nu]Wallman"}], ",", 
      RowBox[{"errors", "=", "ErrorFlags"}], ",", "zerr", ",", "Deperr", ",", 
      "ii", ",", "output"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"zerr", " ", "=", " ", 
      RowBox[{"UnitaryToProcess", "[", 
       RowBox[{"MatrixExp", "[", 
        RowBox[{
         RowBox[{"-", "I"}], " ", 
         RowBox[{"(", 
          RowBox[{"sz", "/", "2"}], ")"}], " ", "\[Theta]"}], "]"}], "]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"Deperr", " ", "=", " ", 
      RowBox[{"DiagonalMatrix", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "v", ",", "v", ",", "v"}], "}"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"output", "=", " ", "CliffordsIdeal24"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"ii", "=", "1"}], ",", 
       RowBox[{"ii", "\[LessEqual]", " ", "24"}], ",", 
       RowBox[{"ii", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"output", "[", 
          RowBox[{"[", "ii", "]"}], "]"}], " ", "=", " ", 
         RowBox[{"Deperr", ".", 
          RowBox[{"output", "[", 
           RowBox[{"[", "ii", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"errors", "[", 
            RowBox[{"[", "ii", "]"}], "]"}], "\[Equal]", " ", "1"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"output", "[", 
             RowBox[{"[", "ii", "]"}], "]"}], " ", "=", " ", 
            RowBox[{"zerr", ".", 
             RowBox[{"output", "[", 
              RowBox[{"[", "ii", "]"}], "]"}]}]}], ";"}]}], 
         "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
     ";", "\[IndentingNewLine]", "output"}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.761581814667252*^9, 3.761582025368012*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"d208e3c9-6ee4-49ce-b079-cac592958d70"],

Cell["\<\
We will also write a script to take this parameterized error map and output \
the average gate error in the computational, depolarizing and optimal gauges.\
\
\>", "Text",
 CellChangeTimes->{{3.761582129761566*^9, 3.761582185607238*^9}, {
  3.761582633171983*^9, 
  3.7615826537021923`*^9}},ExpressionUUID->"9e4cb7a9-2b0f-48a2-89ca-\
58ecc7ee0e67"],

Cell[BoxData[
 RowBox[{
  RowBox[{"WallmanErrors", "[", 
   RowBox[{"\[Theta]Wallman_", ",", "\[Nu]Wallman_", ",", "ErrorFlags_"}], 
   "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Theta]", "=", "\[Theta]Wallman"}], ",", 
      RowBox[{"v", "=", "\[Nu]Wallman"}], ",", 
      RowBox[{"errors", "=", "ErrorFlags"}], ",", "CliffsWallman", ",", 
      "FourierWallman", ",", "SDepWallman", ",", "SOptWallman", ",", 
      "CliffsWallmanDep", ",", "CliffsWallmanOpt", ",", "output"}], "}"}], 
    ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"CliffsWallman", "=", 
      RowBox[{"CliffsWallmanParam", "[", 
       RowBox[{"\[Theta]", ",", "v", ",", "errors"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"FourierWallman", " ", "=", " ", 
      RowBox[{"CliffordFourier", "[", 
       RowBox[{"CliffsWallman", ",", "C24Irreps"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"SDepWallman", "=", 
      RowBox[{
       RowBox[{
       "DepolarizingSimilarityTransform", "[", "FourierWallman", "]"}], "//", 
       "Chop"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"SOptWallman", "=", 
      RowBox[{
       RowBox[{"OptimalSimilarityTransform", "[", "FourierWallman", "]"}], "//",
        "Chop"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"CliffsWallmanDep", " ", "=", " ", 
      RowBox[{
       RowBox[{"GaugeTransform", "[", 
        RowBox[{"CliffsWallman", ",", "SDepWallman"}], "]"}], "//", 
       "Chop"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"CliffsWallmanOpt", " ", "=", " ", 
      RowBox[{
       RowBox[{"GaugeTransform", "[", 
        RowBox[{"CliffsWallman", ",", "SOptWallman"}], "]"}], "//", 
       "Chop"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"output", " ", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "-", 
         RowBox[{"Fe", "[", 
          RowBox[{"CliffsWallman", ",", "CliffordsIdeal24"}], "]"}]}], ",", 
        RowBox[{"1", "-", 
         RowBox[{"Fe", "[", 
          RowBox[{"CliffsWallmanDep", ",", "CliffordsIdeal24"}], "]"}]}], ",", 
        RowBox[{"1", "-", 
         RowBox[{"Fe", "[", 
          RowBox[{"CliffsWallmanOpt", ",", "CliffordsIdeal24"}], "]"}]}]}], 
       "}"}]}], ";", "\[IndentingNewLine]", "output"}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.7615826598920393`*^9, 
  3.76158285537339*^9}},ExpressionUUID->"78d9327f-81e1-4e68-abe1-\
08ad808f13a9"],

Cell["\<\
Now we sample these error rates over many instances the error channel (i.e. \
for different choices of which half of the Cliffords we apply the coherent \
error to).\
\>", "Text",
 CellChangeTimes->{{3.7615828612360897`*^9, 
  3.761582911142226*^9}},ExpressionUUID->"6922697d-8cfd-406d-87a1-\
0d5b795be68a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Nsamples", " ", "=", " ", "10000"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Theta]Wallman", "=", "0.09"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Nu]Wallman", " ", "=", "0.99"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ErrorFlags", " ", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", "24", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ErrorFlags", "[", 
    RowBox[{"[", 
     RowBox[{"1", ";;", "12"}], "]"}], "]"}], "=", "1"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AllWallmanErrors", " ", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", "3", "}"}]}], "]"}], ",", 
     RowBox[{"{", "Nsamples", "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"ii", "=", "1"}], ",", 
   RowBox[{"ii", "\[LessEqual]", " ", "Nsamples"}], ",", 
   RowBox[{"ii", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ErrorFlags", "=", 
     RowBox[{"RandomSample", "[", "ErrorFlags", "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"AllWallmanErrors", "[", 
      RowBox[{"[", "ii", "]"}], "]"}], " ", "=", " ", 
     RowBox[{"WallmanErrors", "[", 
      RowBox[{"\[Theta]Wallman", ",", "\[Nu]Wallman", ",", "ErrorFlags"}], 
      "]"}]}], ";"}]}], "\[IndentingNewLine]", 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.761582918389471*^9, 3.7615830888134403`*^9}, {
  3.761583127028914*^9, 3.7615831767708483`*^9}},
 CellLabel->
  "In[136]:=",ExpressionUUID->"dd947c64-76b0-4fcf-a19f-368f68a03163"],

Cell["\<\
Let\[CloseCurlyQuote]s look at the mean, variance, min and max in all three \
of the gauges.  \
\>", "Text",
 CellChangeTimes->{{3.761583481069158*^9, 3.761583508045596*^9}, {
  3.7615837415013733`*^9, 
  3.761583757356028*^9}},ExpressionUUID->"0c21f9ee-8cd5-4066-98dc-\
9fdc884ffee1"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Print", "[", "\"\<Errors in the computational basis\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Errors", " ", "=", " ", 
   RowBox[{"AllWallmanErrors", "[", 
    RowBox[{"[", 
     RowBox[{
      RowBox[{"1", ";;", "Nsamples"}], ",", "1"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Mean\>\"", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Mean", "[", "Errors", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Standard Deviation\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"StandardDeviation", "[", "Errors", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Max\>\"", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Max", "[", "Errors", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Min\>\"", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Min", "[", "Errors", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Errors in the depolarizing basis\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Errors", " ", "=", " ", 
   RowBox[{"AllWallmanErrors", "[", 
    RowBox[{"[", 
     RowBox[{
      RowBox[{"1", ";;", "Nsamples"}], ",", "2"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Mean\>\"", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Mean", "[", "Errors", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Standard Deviation\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"StandardDeviation", "[", "Errors", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Max\>\"", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Max", "[", "Errors", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Min\>\"", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Min", "[", "Errors", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Errors in the optimal basis\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Errors", " ", "=", " ", 
   RowBox[{"AllWallmanErrors", "[", 
    RowBox[{"[", 
     RowBox[{
      RowBox[{"1", ";;", "Nsamples"}], ",", "3"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Mean\>\"", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Mean", "[", "Errors", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Standard Deviation\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"StandardDeviation", "[", "Errors", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Max\>\"", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Max", "[", "Errors", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Min\>\"", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Min", "[", "Errors", "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.7615837998832684`*^9, 3.761583943138351*^9}},
 CellLabel->
  "In[194]:=",ExpressionUUID->"159f5073-8194-4c94-8968-74e2ad521f99"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Errors in the computational basis\"\>"], "Print",
 CellChangeTimes->{{3.7615838849414988`*^9, 3.761583943962422*^9}},
 CellLabel->
  "During evaluation of \
In[194]:=",ExpressionUUID->"cbf365a5-c027-4ccb-aeeb-9e0e7fb2a342"],

Cell[BoxData["\<\"Mean\"\>"], "Print",
 CellChangeTimes->{{3.7615838849414988`*^9, 3.7615839439742193`*^9}},
 CellLabel->
  "During evaluation of \
In[194]:=",ExpressionUUID->"13243879-673c-4377-af30-4b652f56542a"]
}, Open  ]],

Cell[BoxData["0.008501698579531869`"], "Output",
 CellChangeTimes->{
  3.761583823789919*^9, {3.76158388496817*^9, 3.761583943985981*^9}},
 CellLabel->
  "Out[197]=",ExpressionUUID->"6068c6a4-1942-4e17-87ba-9d3bdcbe9de3"],

Cell[BoxData["\<\"Standard Deviation\"\>"], "Print",
 CellChangeTimes->{{3.7615838849414988`*^9, 3.76158394399772*^9}},
 CellLabel->
  "During evaluation of \
In[194]:=",ExpressionUUID->"9005fa2c-9671-4b9e-b366-d810f3ecd94b"],

Cell[BoxData["0.`"], "Output",
 CellChangeTimes->{
  3.761583823789919*^9, {3.76158388496817*^9, 3.7615839440050497`*^9}},
 CellLabel->
  "Out[199]=",ExpressionUUID->"6181f0d0-6420-48d6-bf8d-67615ce3a4ae"],

Cell[BoxData["\<\"Max\"\>"], "Print",
 CellChangeTimes->{{3.7615838849414988`*^9, 3.761583944011278*^9}},
 CellLabel->
  "During evaluation of \
In[194]:=",ExpressionUUID->"00415645-bc73-42f3-885d-206a5497d4aa"],

Cell[BoxData["0.008501698579531869`"], "Output",
 CellChangeTimes->{
  3.761583823789919*^9, {3.76158388496817*^9, 3.761583944018218*^9}},
 CellLabel->
  "Out[201]=",ExpressionUUID->"c681b57c-6aca-4c79-940e-dc2ed6dda749"],

Cell[BoxData["\<\"Min\"\>"], "Print",
 CellChangeTimes->{{3.7615838849414988`*^9, 3.761583944024646*^9}},
 CellLabel->
  "During evaluation of \
In[194]:=",ExpressionUUID->"07fb43b9-1819-4f46-b7bc-d0ae2988ca2c"],

Cell[BoxData["0.008501698579531869`"], "Output",
 CellChangeTimes->{
  3.761583823789919*^9, {3.76158388496817*^9, 3.7615839440315447`*^9}},
 CellLabel->
  "Out[203]=",ExpressionUUID->"dc345bb7-65b7-4b80-80d6-31b5c4edcf7f"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Errors in the depolarizing basis\"\>"], "Print",
 CellChangeTimes->{{3.7615838849414988`*^9, 3.761583944039091*^9}},
 CellLabel->
  "During evaluation of \
In[194]:=",ExpressionUUID->"d124d4cd-468e-4031-9ef3-31c187f7dad1"],

Cell[BoxData["\<\"Mean\"\>"], "Print",
 CellChangeTimes->{{3.7615838849414988`*^9, 3.7615839440459337`*^9}},
 CellLabel->
  "During evaluation of \
In[194]:=",ExpressionUUID->"453cd8e1-c06b-4456-b4f1-2df1f955c863"]
}, Open  ]],

Cell[BoxData["0.00850129479146079`"], "Output",
 CellChangeTimes->{
  3.761583823789919*^9, {3.76158388496817*^9, 3.761583944057352*^9}},
 CellLabel->
  "Out[207]=",ExpressionUUID->"a90149c6-5efa-489f-b423-364b46f6f169"],

Cell[BoxData["\<\"Standard Deviation\"\>"], "Print",
 CellChangeTimes->{{3.7615838849414988`*^9, 3.76158394406875*^9}},
 CellLabel->
  "During evaluation of \
In[194]:=",ExpressionUUID->"ba75bac8-bc52-47ec-82ff-7b1ce302f569"],

Cell[BoxData["0.00012116800281848294`"], "Output",
 CellChangeTimes->{
  3.761583823789919*^9, {3.76158388496817*^9, 3.761583944075637*^9}},
 CellLabel->
  "Out[209]=",ExpressionUUID->"0e994693-d2eb-4361-a4fe-5886fcc20a4a"],

Cell[BoxData["\<\"Max\"\>"], "Print",
 CellChangeTimes->{{3.7615838849414988`*^9, 3.7615839440819817`*^9}},
 CellLabel->
  "During evaluation of \
In[194]:=",ExpressionUUID->"ed9ee337-8911-4917-9480-6994198422a3"],

Cell[BoxData["0.008836249949695452`"], "Output",
 CellChangeTimes->{
  3.761583823789919*^9, {3.76158388496817*^9, 3.76158394408926*^9}},
 CellLabel->
  "Out[211]=",ExpressionUUID->"2d1240fa-c135-4521-80a1-603b6ff7f422"],

Cell[BoxData["\<\"Min\"\>"], "Print",
 CellChangeTimes->{{3.7615838849414988`*^9, 3.7615839440959587`*^9}},
 CellLabel->
  "During evaluation of \
In[194]:=",ExpressionUUID->"6e1b0e5c-a8a5-40c3-9bb6-d99afd04a090"],

Cell[BoxData["0.008166726274595248`"], "Output",
 CellChangeTimes->{
  3.761583823789919*^9, {3.76158388496817*^9, 3.761583944102434*^9}},
 CellLabel->
  "Out[213]=",ExpressionUUID->"185271a6-7d69-4797-9fba-57bc02911424"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Errors in the optimal basis\"\>"], "Print",
 CellChangeTimes->{{3.7615838849414988`*^9, 3.761583944109167*^9}},
 CellLabel->
  "During evaluation of \
In[194]:=",ExpressionUUID->"0ea8eac8-2722-48d3-a33a-a93ab0160cbb"],

Cell[BoxData["\<\"Mean\"\>"], "Print",
 CellChangeTimes->{{3.7615838849414988`*^9, 3.761583944115884*^9}},
 CellLabel->
  "During evaluation of \
In[194]:=",ExpressionUUID->"8f44cef6-f852-461d-821e-0fe0f59fb40e"]
}, Open  ]],

Cell[BoxData["0.008240382849130935`"], "Output",
 CellChangeTimes->{
  3.761583823789919*^9, {3.76158388496817*^9, 3.761583944129334*^9}},
 CellLabel->
  "Out[217]=",ExpressionUUID->"8c065cb6-c68f-4d32-8fe0-9102ebecd3e1"],

Cell[BoxData["\<\"Standard Deviation\"\>"], "Print",
 CellChangeTimes->{{3.7615838849414988`*^9, 3.761583944143457*^9}},
 CellLabel->
  "During evaluation of \
In[194]:=",ExpressionUUID->"53fedcce-5f68-4c04-824d-db375d9ffe03"],

Cell[BoxData["0.00006119769074745696`"], "Output",
 CellChangeTimes->{
  3.761583823789919*^9, {3.76158388496817*^9, 3.7615839442253933`*^9}},
 CellLabel->
  "Out[219]=",ExpressionUUID->"4964280c-4482-428d-8fcf-6c06644d3c65"],

Cell[BoxData["\<\"Max\"\>"], "Print",
 CellChangeTimes->{{3.7615838849414988`*^9, 3.761583944244314*^9}},
 CellLabel->
  "During evaluation of \
In[194]:=",ExpressionUUID->"06dede29-a104-4127-8aa0-82104262c02a"],

Cell[BoxData["0.008390582463392304`"], "Output",
 CellChangeTimes->{
  3.761583823789919*^9, {3.76158388496817*^9, 3.761583944255148*^9}},
 CellLabel->
  "Out[221]=",ExpressionUUID->"5b598340-1aaa-44ca-bc2f-00a936333fea"],

Cell[BoxData["\<\"Min\"\>"], "Print",
 CellChangeTimes->{{3.7615838849414988`*^9, 3.7615839442653646`*^9}},
 CellLabel->
  "During evaluation of \
In[194]:=",ExpressionUUID->"3043cfd1-dd97-4382-9158-78be066c18b2"],

Cell[BoxData["0.00802505022565847`"], "Output",
 CellChangeTimes->{
  3.761583823789919*^9, {3.76158388496817*^9, 3.761583944275083*^9}},
 CellLabel->
  "Out[223]=",ExpressionUUID->"68487513-889f-4730-ae25-33afb21ef50e"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Example C: Leakage Characterization", "Section",
 CellChangeTimes->{{3.731180865939033*^9, 3.731180878222172*^9}, 
   3.731259756911352*^9, {3.7428454185376043`*^9, 3.74284542390167*^9}, {
   3.7429136741370707`*^9, 
   3.74291368593568*^9}},ExpressionUUID->"f5b42c7f-432e-4c10-9c85-\
d7f97dab373f"],

Cell["\<\
In this example we look at leakage in a qutrit model.  Here we won\
\[CloseCurlyQuote]t look at noisy processes per se, but instead look only at \
the Fourier transform of our ideal Cliffords in the presence of an extended \
Hilbert space.  We assume the leakage level doesn\[CloseCurlyQuote]t undergo \
any evolution.  \
\>", "Text",
 CellChangeTimes->{{3.731180960296832*^9, 3.731181140379615*^9}, {
   3.731181203798771*^9, 3.7311812829244432`*^9}, {3.731181315079117*^9, 
   3.7311813859697027`*^9}, {3.731181594183765*^9, 3.731181678743887*^9}, {
   3.731182511400618*^9, 3.731182524379677*^9}, {3.731182557217012*^9, 
   3.73118270745639*^9}, {3.731182760201119*^9, 3.731182814746114*^9}, {
   3.7311831192914*^9, 3.731183128968059*^9}, {3.7311832662296047`*^9, 
   3.731183291078023*^9}, {3.731257935651868*^9, 3.731258011643938*^9}, {
   3.731259853478409*^9, 3.731259854309465*^9}, {3.731259990468606*^9, 
   3.7312600359445066`*^9}, {3.731260129430352*^9, 3.731260138384615*^9}, 
   3.731260313061109*^9, {3.742845431739078*^9, 3.742845474596469*^9}, {
   3.742913691506102*^9, 3.7429137049655943`*^9}, {3.742913861094924*^9, 
   3.7429139822101994`*^9}},ExpressionUUID->"dd18b3c2-cc51-48dc-834d-\
d6e19cf09f81"],

Cell["\<\
First, we need a new definition of a process map, and we do that by replacing \
the Pauli operators with the Gell Mann matrices\
\>", "Text",
 CellChangeTimes->{{3.731180960296832*^9, 3.731181140379615*^9}, {
   3.731181203798771*^9, 3.7311812829244432`*^9}, {3.731181315079117*^9, 
   3.7311813859697027`*^9}, {3.731181594183765*^9, 3.731181678743887*^9}, {
   3.731182511400618*^9, 3.731182524379677*^9}, {3.731182557217012*^9, 
   3.73118270745639*^9}, {3.731182760201119*^9, 3.731182814746114*^9}, {
   3.7311831192914*^9, 3.731183128968059*^9}, {3.7311832662296047`*^9, 
   3.731183291078023*^9}, 3.731257935651868*^9, {3.731258016396483*^9, 
   3.7312580459075193`*^9}, {3.7312597794325047`*^9, 3.731259787402793*^9}, {
   3.742914049173025*^9, 
   3.742914148112287*^9}},ExpressionUUID->"c6d7c3ed-32eb-403c-a4a1-\
8e5861eeec70"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"GellMann", " ", "=", " ", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], "/", 
       RowBox[{"Sqrt", "[", "2", "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], "/", 
       RowBox[{"Sqrt", "[", "2", "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"-", "I"}], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"I", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], "/", 
       RowBox[{"Sqrt", "[", "2", "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], "/", 
       RowBox[{"Sqrt", "[", "2", "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], "/", 
       RowBox[{"Sqrt", "[", "2", "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", 
           RowBox[{"-", "I"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"I", ",", "0", ",", "0"}], "}"}]}], "}"}], "/", 
       RowBox[{"Sqrt", "[", "2", "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}], "/", 
       RowBox[{"Sqrt", "[", "2", "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", 
           RowBox[{"-", "I"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "I", ",", "0"}], "}"}]}], "}"}], "/", 
       RowBox[{"Sqrt", "[", "2", "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], 
     "\[IndentingNewLine]", "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"UnitaryToProcessTrit", "[", "Uin_", "]"}], ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"U", "=", "Uin"}], ",", "ii", ",", "jj"}], "}"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{"Tr", "[", 
         RowBox[{
          RowBox[{"GellMann", "[", 
           RowBox[{"[", "ii", "]"}], "]"}], ".", "U", ".", 
          RowBox[{"GellMann", "[", 
           RowBox[{"[", "jj", "]"}], "]"}], ".", 
          RowBox[{"ConjugateTranspose", "[", "U", "]"}]}], "]"}], "]"}], 
       "\[IndentingNewLine]", ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", "9"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"jj", ",", "1", ",", "9"}], "}"}]}], "]"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Uxpi2", " ", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", "3", "}"}], ",", 
     RowBox[{"{", "3", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Uxpi2", "[", 
    RowBox[{"[", 
     RowBox[{
      RowBox[{"1", ";;", "2"}], ",", 
      RowBox[{"1", ";;", "2"}]}], "]"}], "]"}], " ", "=", " ", 
   RowBox[{"MatrixExp", "[", 
    RowBox[{
     RowBox[{"-", "I"}], " ", 
     RowBox[{"(", 
      RowBox[{"sx", "/", "2"}], ")"}], " ", 
     RowBox[{"Pi", "/", "2"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Uxpi2", "[", 
    RowBox[{"[", 
     RowBox[{"3", ",", "3"}], "]"}], "]"}], "=", "1"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xpi2", " ", "=", "  ", 
   RowBox[{"UnitaryToProcessTrit", "[", "Uxpi2", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<X pi/2\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Uxpi2", "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xpi2", "//", "MatrixForm"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Uypi2", " ", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", "3", "}"}], ",", 
     RowBox[{"{", "3", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Uypi2", "[", 
    RowBox[{"[", 
     RowBox[{
      RowBox[{"1", ";;", "2"}], ",", 
      RowBox[{"1", ";;", "2"}]}], "]"}], "]"}], " ", "=", " ", 
   RowBox[{"MatrixExp", "[", 
    RowBox[{
     RowBox[{"-", "I"}], " ", 
     RowBox[{"(", 
      RowBox[{"sy", "/", "2"}], ")"}], " ", 
     RowBox[{"Pi", "/", "2"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Uypi2", "[", 
    RowBox[{"[", 
     RowBox[{"3", ",", "3"}], "]"}], "]"}], "=", "1"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ypi2", " ", "=", "  ", 
   RowBox[{"UnitaryToProcessTrit", "[", "Uypi2", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<Y pi/2\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Uypi2", "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ypi2", "//", "MatrixForm"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CliffordsTrit", " ", "=", " ", 
    RowBox[{"C24RepFromGens", "[", 
     RowBox[{"xpi2", ",", "ypi2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"PrintProcesses", "[", "CliffordsTrit", "]"}]}], "Input",
 CellChangeTimes->{{3.731180960296832*^9, 3.731181140379615*^9}, {
   3.731181203798771*^9, 3.7311812829244432`*^9}, {3.731181315079117*^9, 
   3.7311813859697027`*^9}, {3.731181594183765*^9, 3.731181678743887*^9}, {
   3.731182511400618*^9, 3.731182524379677*^9}, {3.731182557217012*^9, 
   3.73118270745639*^9}, {3.731182760201119*^9, 3.731182814746114*^9}, {
   3.7311831192914*^9, 3.731183128968059*^9}, {3.7311832662296047`*^9, 
   3.731183291078023*^9}, 3.731257935651868*^9, {3.731258016396483*^9, 
   3.7312580459075193`*^9}, {3.7312597794325047`*^9, 3.731259787402793*^9}, {
   3.742914049173025*^9, 3.742914073493328*^9}, {3.742914204059848*^9, 
   3.742914241593693*^9}, {3.74291428264684*^9, 3.742914289328443*^9}, {
   3.74291432784157*^9, 3.742914480874538*^9}, {3.74291453755401*^9, 
   3.742914539789239*^9}, {3.7429146630352182`*^9, 3.7429146656679783`*^9}, {
   3.757945038649914*^9, 3.757945042153899*^9}},
 CellLabel->
  "In[165]:=",ExpressionUUID->"5e7148d3-83a4-4e8b-b34b-cce1e55eec07"],

Cell[BoxData["\<\"X pi/2\"\>"], "Print",
 CellChangeTimes->{{3.742914486287817*^9, 3.742914508960764*^9}, 
   3.742914540513489*^9, 3.742914666309761*^9, 3.742916460869183*^9, {
   3.757945022749806*^9, 3.757945048065918*^9}, 3.758398052135127*^9, 
   3.758475199422546*^9, 3.758475468940138*^9, 3.758476963055567*^9, 
   3.75850206602518*^9, 3.758502103090988*^9, 3.758913289025737*^9, 
   3.758913352556007*^9, 3.7589134125180387`*^9},
 CellLabel->
  "During evaluation of \
In[165]:=",ExpressionUUID->"c7ea1ba8-cb05-4db7-b9c2-32d07da92b53"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["1", 
       SqrtBox["2"]], 
      RowBox[{"-", 
       FractionBox["\[ImaginaryI]", 
        SqrtBox["2"]]}], "0"},
     {
      RowBox[{"-", 
       FractionBox["\[ImaginaryI]", 
        SqrtBox["2"]]}], 
      FractionBox["1", 
       SqrtBox["2"]], "0"},
     {"0", "0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.7312580471003103`*^9, 3.731258851280336*^9, 3.731260119860257*^9, 
   3.731260302793192*^9, 3.7312650771562843`*^9, {3.742914486298081*^9, 
   3.742914508974752*^9}, 3.742914540524642*^9, 3.742914666326004*^9, 
   3.742916460881649*^9, {3.757945022766124*^9, 3.757945048085287*^9}, 
   3.7583980521493797`*^9, 3.758475199447287*^9, 3.758475468958939*^9, 
   3.7584769630797033`*^9, 3.75850206604198*^9, 3.758502103108643*^9, 
   3.7589132890406437`*^9, 3.758913352582878*^9, 3.7589134125372868`*^9},
 CellLabel->
  "Out[172]//MatrixForm=",ExpressionUUID->"431be653-367f-4e54-a864-\
084b17cc8746"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "1", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
     {"0", "0", "1", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", 
      FractionBox["1", 
       SqrtBox["2"]], "0", "0", 
      RowBox[{"-", 
       FractionBox["1", 
        SqrtBox["2"]]}], "0"},
     {"0", "0", "0", "0", "0", 
      FractionBox["1", 
       SqrtBox["2"]], 
      FractionBox["1", 
       SqrtBox["2"]], "0", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", 
        SqrtBox["2"]]}], 
      FractionBox["1", 
       SqrtBox["2"]], "0", "0"},
     {"0", "0", "0", "0", 
      FractionBox["1", 
       SqrtBox["2"]], "0", "0", 
      FractionBox["1", 
       SqrtBox["2"]], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.7312580471003103`*^9, 3.731258851280336*^9, 3.731260119860257*^9, 
   3.731260302793192*^9, 3.7312650771562843`*^9, {3.742914486298081*^9, 
   3.742914508974752*^9}, 3.742914540524642*^9, 3.742914666326004*^9, 
   3.742916460881649*^9, {3.757945022766124*^9, 3.757945048085287*^9}, 
   3.7583980521493797`*^9, 3.758475199447287*^9, 3.758475468958939*^9, 
   3.7584769630797033`*^9, 3.75850206604198*^9, 3.758502103108643*^9, 
   3.7589132890406437`*^9, 3.758913352582878*^9, 3.758913412551651*^9},
 CellLabel->
  "Out[173]//MatrixForm=",ExpressionUUID->"6975e1d4-e45a-4ac2-bf81-\
b577b8f6cfba"],

Cell[BoxData["\<\"Y pi/2\"\>"], "Print",
 CellChangeTimes->{{3.742914486287817*^9, 3.742914508960764*^9}, 
   3.742914540513489*^9, 3.742914666309761*^9, 3.742916460869183*^9, {
   3.757945022749806*^9, 3.757945048065918*^9}, 3.758398052135127*^9, 
   3.758475199422546*^9, 3.758475468940138*^9, 3.758476963055567*^9, 
   3.75850206602518*^9, 3.758502103090988*^9, 3.758913289025737*^9, 
   3.758913352556007*^9, 3.758913412565221*^9},
 CellLabel->
  "During evaluation of \
In[165]:=",ExpressionUUID->"d3a03fb6-05a9-4422-996c-384dc82b625d"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["1", 
       SqrtBox["2"]], 
      RowBox[{"-", 
       FractionBox["1", 
        SqrtBox["2"]]}], "0"},
     {
      FractionBox["1", 
       SqrtBox["2"]], 
      FractionBox["1", 
       SqrtBox["2"]], "0"},
     {"0", "0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.7312580471003103`*^9, 3.731258851280336*^9, 3.731260119860257*^9, 
   3.731260302793192*^9, 3.7312650771562843`*^9, {3.742914486298081*^9, 
   3.742914508974752*^9}, 3.742914540524642*^9, 3.742914666326004*^9, 
   3.742916460881649*^9, {3.757945022766124*^9, 3.757945048085287*^9}, 
   3.7583980521493797`*^9, 3.758475199447287*^9, 3.758475468958939*^9, 
   3.7584769630797033`*^9, 3.75850206604198*^9, 3.758502103108643*^9, 
   3.7589132890406437`*^9, 3.758913352582878*^9, 3.7589134125755453`*^9},
 CellLabel->
  "Out[179]//MatrixForm=",ExpressionUUID->"4789ca12-3489-4775-8ab4-\
72ba81b68b00"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "1", "0", "0", "0", "0", "0"},
     {"0", "0", "1", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", 
      FractionBox["1", 
       SqrtBox["2"]], "0", 
      RowBox[{"-", 
       FractionBox["1", 
        SqrtBox["2"]]}], "0", "0"},
     {"0", "0", "0", "0", "0", 
      FractionBox["1", 
       SqrtBox["2"]], "0", 
      RowBox[{"-", 
       FractionBox["1", 
        SqrtBox["2"]]}], "0"},
     {"0", "0", "0", "0", 
      FractionBox["1", 
       SqrtBox["2"]], "0", 
      FractionBox["1", 
       SqrtBox["2"]], "0", "0"},
     {"0", "0", "0", "0", "0", 
      FractionBox["1", 
       SqrtBox["2"]], "0", 
      FractionBox["1", 
       SqrtBox["2"]], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.7312580471003103`*^9, 3.731258851280336*^9, 3.731260119860257*^9, 
   3.731260302793192*^9, 3.7312650771562843`*^9, {3.742914486298081*^9, 
   3.742914508974752*^9}, 3.742914540524642*^9, 3.742914666326004*^9, 
   3.742916460881649*^9, {3.757945022766124*^9, 3.757945048085287*^9}, 
   3.7583980521493797`*^9, 3.758475199447287*^9, 3.758475468958939*^9, 
   3.7584769630797033`*^9, 3.75850206604198*^9, 3.758502103108643*^9, 
   3.7589132890406437`*^9, 3.758913352582878*^9, 3.758913412590721*^9},
 CellLabel->
  "Out[180]//MatrixForm=",ExpressionUUID->"ccffe25f-7a54-43ba-8929-\
4e8d305c4de7"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "1", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "1", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "1", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "1", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "1", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0", "1", "0", "0"},
          {"0", "0", "0", "0", "0", "0", "0", "1", "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "1", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0", "0", 
           RowBox[{"-", "1"}], "0"},
          {"0", "0", "0", "0", "0", "0", "1", "0", "0"},
          {"0", "0", "0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0"},
          {"0", "0", "0", "0", "1", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "1", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0"},
          {"0", "0", "0", "0", "0", "0", "0", 
           RowBox[{"-", "1"}], "0"},
          {"0", "0", "0", "0", "1", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "1", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "1", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "1", "0", "0", "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0", "0", 
           RowBox[{"-", "1"}], "0"},
          {"0", "0", "0", "0", "0", "0", "1", "0", "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]},
     {
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "1", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
          {"0", "0", "1", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0"},
          {"0", "0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0"},
          {"0", "0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "1", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "1", "0", "0", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0"},
          {"0", "0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0"},
          {"0", "0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "1", "0", "0", "0", "0", "0"},
          {"0", "0", "1", "0", "0", "0", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", "0"},
          {"0", "0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0"},
          {"0", "0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
          {"0", "0", "1", "0", "0", "0", "0", "0", "0"},
          {"0", "1", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", "0"},
          {"0", "0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", "0"},
          {"0", "0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]},
     {
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
          {"0", "1", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "1", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0", "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0"},
          {"0", "0", "0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "1", "0", "0", "0", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "1", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0", "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0"},
          {"0", "0", "0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], 
           FractionBox["1", 
            SqrtBox["2"]], "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "1", "0", "0", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
          {"0", "1", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0"},
          {"0", "0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0"},
          {"0", "0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]},
     {
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "1", "0", "0", "0", "0", "0", "0"},
          {"0", "1", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0"},
          {"0", "0", "0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", "0", "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0"},
          {"0", "0", "0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], 
           FractionBox["1", 
            SqrtBox["2"]], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", "0", "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "1", "0", "0", "0", "0", "0"},
          {"0", "0", "1", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0"},
          {"0", "0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0"},
          {"0", "0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]},
     {
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "1", "0", "0", "0", "0", "0"},
          {"0", "1", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "1", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "1", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "1", "0", "0", "0", "0", "0"},
          {"0", "1", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "1", "0", "0", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "1", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]},
     {
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
          {"0", "1", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "1", "0", "0", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "1", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
          {"0", "1", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.7312580471003103`*^9, 3.731258851280336*^9, 3.731260119860257*^9, 
   3.731260302793192*^9, 3.7312650771562843`*^9, {3.742914486298081*^9, 
   3.742914508974752*^9}, 3.742914540524642*^9, 3.742914666326004*^9, 
   3.742916460881649*^9, {3.757945022766124*^9, 3.757945048085287*^9}, 
   3.7583980521493797`*^9, 3.758475199447287*^9, 3.758475468958939*^9, 
   3.7584769630797033`*^9, 3.75850206604198*^9, 3.758502103108643*^9, 
   3.7589132890406437`*^9, 3.758913352582878*^9, 3.758913412616394*^9},
 CellLabel->
  "Out[182]//MatrixForm=",ExpressionUUID->"ae7d6d38-0521-4135-827d-\
498180ce3db4"]
}, Open  ]],

Cell["The Fourier transform", "Text",
 CellChangeTimes->{{3.731180960296832*^9, 3.731181140379615*^9}, {
   3.731181203798771*^9, 3.7311812829244432`*^9}, {3.731181315079117*^9, 
   3.7311813859697027`*^9}, {3.731181594183765*^9, 3.731181678743887*^9}, {
   3.731182511400618*^9, 3.731182524379677*^9}, {3.731182557217012*^9, 
   3.73118270745639*^9}, {3.731182760201119*^9, 3.731182814746114*^9}, {
   3.7311831192914*^9, 3.731183128968059*^9}, {3.7311832662296047`*^9, 
   3.731183291078023*^9}, 3.731257935651868*^9, {3.731258016396483*^9, 
   3.731258017762776*^9}, {3.731258055484405*^9, 3.731258110237238*^9}, {
   3.742914607094405*^9, 3.7429146178694057`*^9}, {3.758398065762137*^9, 
   3.7583980680989113`*^9}},ExpressionUUID->"aea99513-1497-4d89-b36d-\
857338e9af23"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"FourierTrit", " ", "=", " ", 
   RowBox[{"CliffordFourier", "[", 
    RowBox[{"CliffordsTrit", ",", "C24Irreps"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"PrintFourier", "[", "FourierTrit", "]"}]}], "Input",
 CellChangeTimes->{{3.731180960296832*^9, 3.731181140379615*^9}, {
   3.731181203798771*^9, 3.7311812829244432`*^9}, {3.731181315079117*^9, 
   3.7311813859697027`*^9}, {3.731181594183765*^9, 3.731181678743887*^9}, {
   3.731182511400618*^9, 3.731182524379677*^9}, {3.731182557217012*^9, 
   3.73118270745639*^9}, {3.731182760201119*^9, 3.731182814746114*^9}, {
   3.7311831192914*^9, 3.731183128968059*^9}, {3.7311832662296047`*^9, 
   3.731183291078023*^9}, 3.731257935651868*^9, {3.731258016396483*^9, 
   3.731258017762776*^9}, {3.731258055484405*^9, 3.73125805864535*^9}, {
   3.7312581139209347`*^9, 3.7312581673909063`*^9}, 3.731258216128767*^9, {
   3.7312598040063753`*^9, 3.731259805538403*^9}, {3.7429146535616083`*^9, 
   3.7429146731871433`*^9}, {3.7579450963197603`*^9, 3.75794509739964*^9}},
 CellLabel->
  "In[183]:=",ExpressionUUID->"38063b26-dc47-4aa8-a4d1-7ad5623bfaf4"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       TagBox[
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", 
            FractionBox["1", "24"], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["2"]}], ")"}]}], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               RowBox[{"2", " ", 
                SqrtBox["2"]}]}], ")"}]}], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               RowBox[{"3", " ", 
                SqrtBox["2"]}]}], ")"}]}], "0"},
           {"0", "0", "0", "0", 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               SqrtBox["2"]}], ")"}]}], 
            FractionBox["1", "24"], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", 
                SqrtBox["2"]}]}], ")"}]}], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               RowBox[{"2", " ", 
                SqrtBox["2"]}]}], ")"}]}], "0"},
           {"0", "0", "0", "0", 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", 
                SqrtBox["2"]}]}], ")"}]}], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               RowBox[{"3", " ", 
                SqrtBox["2"]}]}], ")"}]}], 
            FractionBox["1", "24"], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               SqrtBox["2"]}], ")"}]}], "0"},
           {"0", "0", "0", "0", 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", 
                SqrtBox["2"]}]}], ")"}]}], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", 
                SqrtBox["2"]}]}], ")"}]}], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["2"]}], ")"}]}], 
            FractionBox["1", "24"], "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
          },
          
          GridBoxAlignment->{
           "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]]},
      {
       TagBox[
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", 
            FractionBox["1", "24"], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               SqrtBox["2"]}], ")"}]}], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", 
                SqrtBox["2"]}]}], ")"}]}], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"3", " ", 
                SqrtBox["2"]}]}], ")"}]}], "0"},
           {"0", "0", "0", "0", 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SqrtBox["2"]}], ")"}]}], 
            FractionBox["1", "24"], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"3", " ", 
                SqrtBox["2"]}]}], ")"}]}], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", 
                SqrtBox["2"]}]}], ")"}]}], "0"},
           {"0", "0", "0", "0", 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", 
                SqrtBox["2"]}]}], ")"}]}], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"3", " ", 
                SqrtBox["2"]}]}], ")"}]}], 
            FractionBox["1", "24"], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SqrtBox["2"]}], ")"}]}], "0"},
           {"0", "0", "0", "0", 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"3", " ", 
                SqrtBox["2"]}]}], ")"}]}], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", 
                SqrtBox["2"]}]}], ")"}]}], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               SqrtBox["2"]}], ")"}]}], 
            FractionBox["1", "24"], "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"}
          },
          
          GridBoxAlignment->{
           "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]]},
      {
       TagBox[
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", 
            FractionBox["1", "24"], "0", 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["2"]}], ")"}]}], 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"4", " ", 
               SqrtBox["3"]}]]}], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SqrtBox["2"]}], ")"}]}], "0", 
            RowBox[{"-", 
             FractionBox["1", "24"]}], "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
            FractionBox["1", "24"], 
            FractionBox["1", 
             RowBox[{"4", " ", 
              SqrtBox["3"]}]], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               SqrtBox["2"]}], ")"}]}], "0", 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               SqrtBox["2"]}], ")"}]}], "0", 
            RowBox[{"-", 
             FractionBox["1", "24"]}], "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               SqrtBox["2"]}], ")"}]}], 
            FractionBox["1", 
             RowBox[{"4", " ", 
              SqrtBox["3"]}]], 
            FractionBox["1", "24"], "0", 
            FractionBox["1", "24"], "0", 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SqrtBox["2"]}], ")"}]}], "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"4", " ", 
               SqrtBox["3"]}]]}], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SqrtBox["2"]}], ")"}]}], "0", 
            FractionBox["1", "24"], "0", 
            FractionBox["1", "24"], "0", 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               SqrtBox["2"]}], ")"}]}], "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               SqrtBox["2"]}], ")"}]}], "0", 
            RowBox[{"-", 
             FractionBox["1", "24"]}], "0", 
            FractionBox["1", "24"], "0", 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               SqrtBox["2"]}], ")"}]}], 
            FractionBox["1", 
             RowBox[{"4", " ", 
              SqrtBox["3"]}]], "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["2"]}], ")"}]}], "0", 
            RowBox[{"-", 
             FractionBox["1", "24"]}], "0", 
            FractionBox["1", "24"], 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"4", " ", 
               SqrtBox["3"]}]]}], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SqrtBox["2"]}], ")"}]}], "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", 
            FractionBox["1", "24"], "0", 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               SqrtBox["2"]}], ")"}]}], "0", 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["2"]}], ")"}]}], 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"4", " ", 
               SqrtBox["3"]}]]}], 
            FractionBox["1", "24"], "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
            FractionBox["1", "24"], "0", 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["2"]}], ")"}]}], 
            FractionBox["1", 
             RowBox[{"4", " ", 
              SqrtBox["3"]}]], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               SqrtBox["2"]}], ")"}]}], "0", 
            FractionBox["1", "24"], "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"}
          },
          
          GridBoxAlignment->{
           "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]]},
      {
       TagBox[
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            FractionBox["1", "24"], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox["2"]}], ")"}]}], 
            FractionBox["1", 
             RowBox[{"12", " ", 
              SqrtBox["2"]}]], 
            RowBox[{"-", 
             FractionBox["1", "24"]}], "0", 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"12", " ", 
               SqrtBox["2"]}]]}], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               SqrtBox["2"]}], ")"}]}], 
            FractionBox["1", 
             RowBox[{"12", " ", 
              SqrtBox["2"]}]], "0", 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SqrtBox["2"]}], ")"}]}], "0", 
            FractionBox["1", "12"], "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               SqrtBox["2"]}], ")"}]}], 
            FractionBox["1", "24"], 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"12", " ", 
               SqrtBox["2"]}]]}], "0", 
            RowBox[{"-", 
             FractionBox["1", "24"]}], 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"12", " ", 
               SqrtBox["2"]}]]}], 
            FractionBox["1", 
             RowBox[{"12", " ", 
              SqrtBox["2"]}]], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SqrtBox["2"]}], ")"}]}], 
            RowBox[{"-", 
             FractionBox["1", "12"]}], "0", 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               SqrtBox["2"]}], ")"}]}], "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"12", " ", 
               SqrtBox["2"]}]]}], 
            FractionBox["1", 
             RowBox[{"12", " ", 
              SqrtBox["2"]}]], 
            FractionBox["1", "24"], 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"12", " ", 
               SqrtBox["2"]}]]}], 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"12", " ", 
               SqrtBox["2"]}]]}], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               SqrtBox["2"]}], ")"}]}], "0", 
            FractionBox["1", "12"], 
            FractionBox["1", "24"], 
            RowBox[{"-", 
             FractionBox["1", "12"]}], "0", 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               SqrtBox["2"]}], ")"}]}], "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            FractionBox["1", "24"], "0", 
            FractionBox["1", 
             RowBox[{"12", " ", 
              SqrtBox["2"]}]], 
            FractionBox["1", "24"], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox["2"]}], ")"}]}], 
            FractionBox["1", 
             RowBox[{"12", " ", 
              SqrtBox["2"]}]], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               SqrtBox["2"]}], ")"}]}], "0", 
            RowBox[{"-", 
             FractionBox["1", "12"]}], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               SqrtBox["2"]}], ")"}]}], 
            FractionBox["1", 
             RowBox[{"12", " ", 
              SqrtBox["2"]}]], "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            FractionBox["1", "24"], 
            FractionBox["1", 
             RowBox[{"12", " ", 
              SqrtBox["2"]}]], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               SqrtBox["2"]}], ")"}]}], 
            FractionBox["1", "24"], 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"12", " ", 
               SqrtBox["2"]}]]}], "0", 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SqrtBox["2"]}], ")"}]}], "0", 
            FractionBox["1", 
             RowBox[{"12", " ", 
              SqrtBox["2"]}]], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SqrtBox["2"]}], ")"}]}], 
            RowBox[{"-", 
             FractionBox["1", "12"]}], "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            FractionBox["1", 
             RowBox[{"12", " ", 
              SqrtBox["2"]}]], 
            FractionBox["1", 
             RowBox[{"12", " ", 
              SqrtBox["2"]}]], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SqrtBox["2"]}], ")"}]}], 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"12", " ", 
               SqrtBox["2"]}]]}], 
            FractionBox["1", 
             RowBox[{"12", " ", 
              SqrtBox["2"]}]], 
            FractionBox["1", "24"], 
            FractionBox["1", "12"], "0", 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SqrtBox["2"]}], ")"}]}], "0", 
            FractionBox["1", "12"], 
            FractionBox["1", "24"], "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SqrtBox["2"]}], ")"}]}], 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"12", " ", 
               SqrtBox["2"]}]]}], "0", 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SqrtBox["2"]}], ")"}]}], "0", 
            FractionBox["1", "12"], 
            FractionBox["1", "24"], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox["2"]}], ")"}]}], 
            FractionBox["1", 
             RowBox[{"12", " ", 
              SqrtBox["2"]}]], 
            FractionBox["1", "24"], "0", 
            FractionBox["1", 
             RowBox[{"12", " ", 
              SqrtBox["2"]}]], "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"12", " ", 
               SqrtBox["2"]}]]}], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               SqrtBox["2"]}], ")"}]}], 
            FractionBox["1", "12"], "0", 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               SqrtBox["2"]}], ")"}]}], "0", 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               SqrtBox["2"]}], ")"}]}], 
            FractionBox["1", "24"], 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"12", " ", 
               SqrtBox["2"]}]]}], "0", 
            FractionBox["1", "24"], 
            FractionBox["1", 
             RowBox[{"12", " ", 
              SqrtBox["2"]}]], "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            RowBox[{"-", 
             FractionBox["1", "12"]}], 
            RowBox[{"-", 
             FractionBox["1", "24"]}], 
            RowBox[{"-", 
             FractionBox["1", "12"]}], "0", 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               SqrtBox["2"]}], ")"}]}], 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"12", " ", 
               SqrtBox["2"]}]]}], 
            FractionBox["1", 
             RowBox[{"12", " ", 
              SqrtBox["2"]}]], 
            FractionBox["1", "24"], 
            FractionBox["1", 
             RowBox[{"12", " ", 
              SqrtBox["2"]}]], 
            FractionBox["1", 
             RowBox[{"12", " ", 
              SqrtBox["2"]}]], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SqrtBox["2"]}], ")"}]}], "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               SqrtBox["2"]}], ")"}]}], "0", 
            RowBox[{"-", 
             FractionBox["1", "12"]}], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SqrtBox["2"]}], ")"}]}], 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"12", " ", 
               SqrtBox["2"]}]]}], "0", 
            RowBox[{"-", 
             FractionBox["1", "24"]}], "0", 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"12", " ", 
               SqrtBox["2"]}]]}], 
            FractionBox["1", "24"], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox["2"]}], ")"}]}], 
            FractionBox["1", 
             RowBox[{"12", " ", 
              SqrtBox["2"]}]], "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SqrtBox["2"]}], ")"}]}], "0", 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"12", " ", 
               SqrtBox["2"]}]]}], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               SqrtBox["2"]}], ")"}]}], 
            FractionBox["1", "12"], "0", 
            RowBox[{"-", 
             FractionBox["1", "24"]}], 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"12", " ", 
               SqrtBox["2"]}]]}], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               SqrtBox["2"]}], ")"}]}], 
            FractionBox["1", "24"], 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"12", " ", 
               SqrtBox["2"]}]]}], "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            FractionBox["1", "12"], "0", 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SqrtBox["2"]}], ")"}]}], "0", 
            RowBox[{"-", 
             FractionBox["1", "12"]}], 
            RowBox[{"-", 
             FractionBox["1", "24"]}], 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"12", " ", 
               SqrtBox["2"]}]]}], 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"12", " ", 
               SqrtBox["2"]}]]}], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               SqrtBox["2"]}], ")"}]}], 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"12", " ", 
               SqrtBox["2"]}]]}], 
            FractionBox["1", 
             RowBox[{"12", " ", 
              SqrtBox["2"]}]], 
            FractionBox["1", "24"], "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"}
          },
          
          GridBoxAlignment->{
           "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]]},
      {
       TagBox[
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", 
            FractionBox["1", "3"], "0", "0", "0", 
            FractionBox["1", "3"], "0", "0", "0", 
            FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", 
            FractionBox["1", "3"], "0", "0", "0", 
            FractionBox["1", "3"], "0", "0", "0", 
            FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", 
            FractionBox["1", "3"], "0", "0", "0", 
            FractionBox["1", "3"], "0", "0", "0", 
            FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            FractionBox["1", "24"], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               SqrtBox["2"]}], ")"}]}], 
            FractionBox["1", 
             RowBox[{"12", " ", 
              SqrtBox["2"]}]], 
            RowBox[{"-", 
             FractionBox["1", "24"]}], "0", 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"12", " ", 
               SqrtBox["2"]}]]}], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["2"]}], ")"}]}], 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"12", " ", 
               SqrtBox["2"]}]]}], "0", 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               SqrtBox["2"]}], ")"}]}], "0", 
            RowBox[{"-", 
             FractionBox["1", "12"]}], "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox["2"]}], ")"}]}], 
            FractionBox["1", "24"], 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"12", " ", 
               SqrtBox["2"]}]]}], "0", 
            RowBox[{"-", 
             FractionBox["1", "24"]}], 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"12", " ", 
               SqrtBox["2"]}]]}], 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"12", " ", 
               SqrtBox["2"]}]]}], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               SqrtBox["2"]}], ")"}]}], 
            FractionBox["1", "12"], "0", 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["2"]}], ")"}]}], "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"12", " ", 
               SqrtBox["2"]}]]}], 
            FractionBox["1", 
             RowBox[{"12", " ", 
              SqrtBox["2"]}]], 
            FractionBox["1", "24"], 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"12", " ", 
               SqrtBox["2"]}]]}], 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"12", " ", 
               SqrtBox["2"]}]]}], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["2"]}], ")"}]}], "0", 
            RowBox[{"-", 
             FractionBox["1", "12"]}], 
            FractionBox["1", "24"], 
            FractionBox["1", "12"], "0", 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["2"]}], ")"}]}], "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            FractionBox["1", "24"], "0", 
            FractionBox["1", 
             RowBox[{"12", " ", 
              SqrtBox["2"]}]], 
            FractionBox["1", "24"], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               SqrtBox["2"]}], ")"}]}], 
            FractionBox["1", 
             RowBox[{"12", " ", 
              SqrtBox["2"]}]], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["2"]}], ")"}]}], "0", 
            FractionBox["1", "12"], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["2"]}], ")"}]}], 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"12", " ", 
               SqrtBox["2"]}]]}], "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            FractionBox["1", "24"], 
            FractionBox["1", 
             RowBox[{"12", " ", 
              SqrtBox["2"]}]], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox["2"]}], ")"}]}], 
            FractionBox["1", "24"], 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"12", " ", 
               SqrtBox["2"]}]]}], "0", 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               SqrtBox["2"]}], ")"}]}], "0", 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"12", " ", 
               SqrtBox["2"]}]]}], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               SqrtBox["2"]}], ")"}]}], 
            FractionBox["1", "12"], "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            FractionBox["1", 
             RowBox[{"12", " ", 
              SqrtBox["2"]}]], 
            FractionBox["1", 
             RowBox[{"12", " ", 
              SqrtBox["2"]}]], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               SqrtBox["2"]}], ")"}]}], 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"12", " ", 
               SqrtBox["2"]}]]}], 
            FractionBox["1", 
             RowBox[{"12", " ", 
              SqrtBox["2"]}]], 
            FractionBox["1", "24"], 
            RowBox[{"-", 
             FractionBox["1", "12"]}], "0", 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               SqrtBox["2"]}], ")"}]}], "0", 
            RowBox[{"-", 
             FractionBox["1", "12"]}], 
            FractionBox["1", "24"], "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               SqrtBox["2"]}], ")"}]}], 
            FractionBox["1", 
             RowBox[{"12", " ", 
              SqrtBox["2"]}]], "0", 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               SqrtBox["2"]}], ")"}]}], "0", 
            RowBox[{"-", 
             FractionBox["1", "12"]}], 
            FractionBox["1", "24"], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               SqrtBox["2"]}], ")"}]}], 
            FractionBox["1", 
             RowBox[{"12", " ", 
              SqrtBox["2"]}]], 
            FractionBox["1", "24"], "0", 
            FractionBox["1", 
             RowBox[{"12", " ", 
              SqrtBox["2"]}]], "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            FractionBox["1", 
             RowBox[{"12", " ", 
              SqrtBox["2"]}]], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["2"]}], ")"}]}], 
            RowBox[{"-", 
             FractionBox["1", "12"]}], "0", 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["2"]}], ")"}]}], "0", 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox["2"]}], ")"}]}], 
            FractionBox["1", "24"], 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"12", " ", 
               SqrtBox["2"]}]]}], "0", 
            FractionBox["1", "24"], 
            FractionBox["1", 
             RowBox[{"12", " ", 
              SqrtBox["2"]}]], "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            FractionBox["1", "12"], 
            RowBox[{"-", 
             FractionBox["1", "24"]}], 
            FractionBox["1", "12"], "0", 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["2"]}], ")"}]}], 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"12", " ", 
               SqrtBox["2"]}]]}], 
            FractionBox["1", 
             RowBox[{"12", " ", 
              SqrtBox["2"]}]], 
            FractionBox["1", "24"], 
            FractionBox["1", 
             RowBox[{"12", " ", 
              SqrtBox["2"]}]], 
            FractionBox["1", 
             RowBox[{"12", " ", 
              SqrtBox["2"]}]], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               SqrtBox["2"]}], ")"}]}], "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["2"]}], ")"}]}], "0", 
            FractionBox["1", "12"], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               SqrtBox["2"]}], ")"}]}], 
            FractionBox["1", 
             RowBox[{"12", " ", 
              SqrtBox["2"]}]], "0", 
            RowBox[{"-", 
             FractionBox["1", "24"]}], "0", 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"12", " ", 
               SqrtBox["2"]}]]}], 
            FractionBox["1", "24"], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               SqrtBox["2"]}], ")"}]}], 
            FractionBox["1", 
             RowBox[{"12", " ", 
              SqrtBox["2"]}]], "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               SqrtBox["2"]}], ")"}]}], "0", 
            FractionBox["1", 
             RowBox[{"12", " ", 
              SqrtBox["2"]}]], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["2"]}], ")"}]}], 
            RowBox[{"-", 
             FractionBox["1", "12"]}], "0", 
            RowBox[{"-", 
             FractionBox["1", "24"]}], 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"12", " ", 
               SqrtBox["2"]}]]}], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox["2"]}], ")"}]}], 
            FractionBox["1", "24"], 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"12", " ", 
               SqrtBox["2"]}]]}], "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            RowBox[{"-", 
             FractionBox["1", "12"]}], "0", 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               SqrtBox["2"]}], ")"}]}], "0", 
            FractionBox["1", "12"], 
            RowBox[{"-", 
             FractionBox["1", "24"]}], 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"12", " ", 
               SqrtBox["2"]}]]}], 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"12", " ", 
               SqrtBox["2"]}]]}], 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["2"]}], ")"}]}], 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"12", " ", 
               SqrtBox["2"]}]]}], 
            FractionBox["1", 
             RowBox[{"12", " ", 
              SqrtBox["2"]}]], 
            FractionBox["1", "24"], "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"}
          },
          
          GridBoxAlignment->{
           "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.731258219806541*^9, 3.731258851457448*^9, 
  3.731260120109352*^9, 3.7312603029393377`*^9, 3.731265077270927*^9, 
  3.742914700974412*^9, 3.757945098729205*^9, 3.7583980523190393`*^9, 
  3.758475199697418*^9, 3.75847546906756*^9, 3.758476963238158*^9, 
  3.7585020661793528`*^9, 3.758502103256917*^9, 3.758913289155842*^9, 
  3.758913352761059*^9, 3.758913412751491*^9},
 CellLabel->
  "Out[184]//MatrixForm=",ExpressionUUID->"c8d4e520-0c58-43ed-984a-\
a92e69885d73"]
}, Open  ]],

Cell["\<\
That is a lot of non-zero elements, what does the spectrum look like?\
\>", "Text",
 CellChangeTimes->{{3.731180960296832*^9, 3.731181140379615*^9}, {
   3.731181203798771*^9, 3.7311812829244432`*^9}, {3.731181315079117*^9, 
   3.7311813859697027`*^9}, {3.731181594183765*^9, 3.731181678743887*^9}, {
   3.731182511400618*^9, 3.731182524379677*^9}, {3.731182557217012*^9, 
   3.73118270745639*^9}, {3.731182760201119*^9, 3.731182814746114*^9}, {
   3.7311831192914*^9, 3.731183128968059*^9}, {3.7311832662296047`*^9, 
   3.731183291078023*^9}, 3.731257935651868*^9, {3.731258016396483*^9, 
   3.731258017762776*^9}, {3.731258055484405*^9, 3.73125805864535*^9}, {
   3.7312581139209347`*^9, 3.731258204172565*^9}, {3.742914763184935*^9, 
   3.742914788066378*^9}},ExpressionUUID->"3fd4991a-3905-4ab1-9880-\
4f75af19c9f5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixForm", "[", 
  RowBox[{"Abs", "[", 
   RowBox[{"FourierEigen", "[", "FourierTrit", "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.731180960296832*^9, 3.731181140379615*^9}, {
   3.731181203798771*^9, 3.7311812829244432`*^9}, {3.731181315079117*^9, 
   3.7311813859697027`*^9}, {3.731181594183765*^9, 3.731181678743887*^9}, {
   3.731182511400618*^9, 3.731182524379677*^9}, {3.731182557217012*^9, 
   3.73118270745639*^9}, {3.731182760201119*^9, 3.731182814746114*^9}, {
   3.7311831192914*^9, 3.731183128968059*^9}, {3.7311832662296047`*^9, 
   3.731183291078023*^9}, 3.731257935651868*^9, {3.731258016396483*^9, 
   3.731258017762776*^9}, {3.731258055484405*^9, 3.73125805864535*^9}, {
   3.7312581139209347`*^9, 3.731258164932541*^9}, {3.731258195816847*^9, 
   3.731258212903266*^9}, 3.731259806476472*^9, {3.742914742790435*^9, 
   3.7429147434081182`*^9}},
 CellLabel->
  "In[185]:=",ExpressionUUID->"f799110c-00ab-4839-95f8-9406c72fc882"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{
          FractionBox["1", "24"], " ", 
          SqrtBox[
           RowBox[{"32", "+", 
            RowBox[{"12", " ", 
             SqrtBox["2"]}]}]]}], ",", 
         RowBox[{
          FractionBox["1", "24"], " ", 
          SqrtBox[
           RowBox[{"32", "+", 
            RowBox[{"12", " ", 
             SqrtBox["2"]}]}]]}], ",", 
         RowBox[{
          FractionBox["1", "24"], " ", 
          SqrtBox[
           RowBox[{"32", "+", 
            RowBox[{"12", " ", 
             SqrtBox["2"]}]}]]}], ",", 
         RowBox[{
          FractionBox["1", "24"], " ", 
          SqrtBox[
           RowBox[{"32", "+", 
            RowBox[{"12", " ", 
             SqrtBox["2"]}]}]]}], ",", "0", ",", "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          FractionBox["1", "24"], " ", 
          SqrtBox[
           RowBox[{"32", "-", 
            RowBox[{"12", " ", 
             SqrtBox["2"]}]}]]}], ",", 
         RowBox[{
          FractionBox["1", "24"], " ", 
          SqrtBox[
           RowBox[{"32", "-", 
            RowBox[{"12", " ", 
             SqrtBox["2"]}]}]]}], ",", 
         RowBox[{
          FractionBox["1", "24"], " ", 
          SqrtBox[
           RowBox[{"32", "-", 
            RowBox[{"12", " ", 
             SqrtBox["2"]}]}]]}], ",", 
         RowBox[{
          FractionBox["1", "24"], " ", 
          SqrtBox[
           RowBox[{"32", "-", 
            RowBox[{"12", " ", 
             SqrtBox["2"]}]}]]}], ",", "0", ",", "0", ",", "0", ",", "0", ",",
          "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
         FractionBox[
          SqrtBox["5"], "12"], ",", 
         FractionBox[
          SqrtBox["5"], "12"], ",", 
         FractionBox[
          SqrtBox["5"], "12"], ",", 
         FractionBox[
          SqrtBox["5"], "12"], ",", 
         FractionBox["1", 
          RowBox[{"6", " ", 
           SqrtBox["2"]}]], ",", 
         FractionBox["1", 
          RowBox[{"6", " ", 
           SqrtBox["2"]}]], ",", 
         FractionBox["1", 
          RowBox[{"6", " ", 
           SqrtBox["2"]}]], ",", 
         FractionBox["1", 
          RowBox[{"6", " ", 
           SqrtBox["2"]}]], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
         FractionBox[
          SqrtBox["5"], "12"], ",", 
         FractionBox[
          SqrtBox["5"], "12"], ",", 
         FractionBox[
          SqrtBox["5"], "12"], ",", 
         FractionBox[
          SqrtBox["5"], "12"], ",", 
         RowBox[{
          FractionBox["1", "24"], " ", 
          SqrtBox[
           RowBox[{"32", "-", 
            RowBox[{"12", " ", 
             SqrtBox["2"]}]}]]}], ",", 
         RowBox[{
          FractionBox["1", "24"], " ", 
          SqrtBox[
           RowBox[{"32", "-", 
            RowBox[{"12", " ", 
             SqrtBox["2"]}]}]]}], ",", 
         RowBox[{
          FractionBox["1", "24"], " ", 
          SqrtBox[
           RowBox[{"32", "-", 
            RowBox[{"12", " ", 
             SqrtBox["2"]}]}]]}], ",", 
         RowBox[{
          FractionBox["1", "24"], " ", 
          SqrtBox[
           RowBox[{"32", "-", 
            RowBox[{"12", " ", 
             SqrtBox["2"]}]}]]}], ",", 
         FractionBox["1", 
          RowBox[{"6", " ", 
           SqrtBox["2"]}]], ",", 
         FractionBox["1", 
          RowBox[{"6", " ", 
           SqrtBox["2"]}]], ",", 
         FractionBox["1", 
          RowBox[{"6", " ", 
           SqrtBox["2"]}]], ",", 
         FractionBox["1", 
          RowBox[{"6", " ", 
           SqrtBox["2"]}]], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
          ",", "0", ",", "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{
          FractionBox["1", "24"], " ", 
          SqrtBox[
           RowBox[{"32", "+", 
            RowBox[{"12", " ", 
             SqrtBox["2"]}]}]]}], ",", 
         RowBox[{
          FractionBox["1", "24"], " ", 
          SqrtBox[
           RowBox[{"32", "+", 
            RowBox[{"12", " ", 
             SqrtBox["2"]}]}]]}], ",", 
         RowBox[{
          FractionBox["1", "24"], " ", 
          SqrtBox[
           RowBox[{"32", "+", 
            RowBox[{"12", " ", 
             SqrtBox["2"]}]}]]}], ",", 
         RowBox[{
          FractionBox["1", "24"], " ", 
          SqrtBox[
           RowBox[{"32", "+", 
            RowBox[{"12", " ", 
             SqrtBox["2"]}]}]]}], ",", 
         FractionBox[
          SqrtBox["5"], "12"], ",", 
         FractionBox[
          SqrtBox["5"], "12"], ",", 
         FractionBox[
          SqrtBox["5"], "12"], ",", 
         FractionBox[
          SqrtBox["5"], "12"], ",", 
         FractionBox["1", 
          RowBox[{"6", " ", 
           SqrtBox["2"]}]], ",", 
         FractionBox["1", 
          RowBox[{"6", " ", 
           SqrtBox["2"]}]], ",", 
         FractionBox["1", 
          RowBox[{"6", " ", 
           SqrtBox["2"]}]], ",", 
         FractionBox["1", 
          RowBox[{"6", " ", 
           SqrtBox["2"]}]], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
          ",", "0", ",", "0"}], "}"}]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.731258227643705*^9, 3.731258851540206*^9, 
  3.7312601201930027`*^9, 3.731260302993284*^9, 3.731265077318902*^9, 
  3.742914744644706*^9, 3.7583980531218853`*^9, 3.758475200821597*^9, 
  3.758475470826301*^9, 3.758476963620749*^9, 3.758502067558441*^9, 
  3.7585021046045218`*^9, 3.7589132899247913`*^9, 3.75891335315031*^9, 
  3.7589134136602077`*^9},
 CellLabel->
  "Out[185]//MatrixForm=",ExpressionUUID->"25edc652-d59e-44e8-9222-\
48d3981ae76a"]
}, Open  ]],

Cell["\<\
Yikes, many more than two non-zero eigen values, even for the ideal case.  

The problem is that we actually haven\[CloseCurlyQuote]t benchmarked over a \
group in this case, i.e. SU(2) is a double cover where Xpi Xpi = -I.  We can \
usually ignore the global phase, but now a global phase in the computational \
subspace becomes a relative phase with respect to the leakage subspace.  What \
happens if we look at a different group, the 48 element Clifford group with a \
global phase? \
\>", "Text",
 CellChangeTimes->{{3.731180960296832*^9, 3.731181140379615*^9}, {
   3.731181203798771*^9, 3.7311812829244432`*^9}, {3.731181315079117*^9, 
   3.7311813859697027`*^9}, {3.731181594183765*^9, 3.731181678743887*^9}, {
   3.731182511400618*^9, 3.731182524379677*^9}, {3.731182557217012*^9, 
   3.73118270745639*^9}, {3.731182760201119*^9, 3.731182814746114*^9}, {
   3.7311831192914*^9, 3.731183128968059*^9}, {3.7311832662296047`*^9, 
   3.731183291078023*^9}, 3.731257935651868*^9, {3.731258016396483*^9, 
   3.731258017762776*^9}, {3.731258055484405*^9, 3.73125805864535*^9}, {
   3.7312581139209347`*^9, 3.731258164932541*^9}, {3.731258195816847*^9, 
   3.731258324149858*^9}, {3.731258360692032*^9, 3.7312583621193657`*^9}, {
   3.731259102314988*^9, 3.731259119946414*^9}, {3.731259176007639*^9, 
   3.731259179500762*^9}, {3.742914794654483*^9, 3.742914967435109*^9}, {
   3.742916215376052*^9, 3.7429162383415318`*^9}, {3.7530187920088243`*^9, 
   3.753018834971323*^9}, {3.7579451230624533`*^9, 
   3.757945154256146*^9}},ExpressionUUID->"2b8b85da-43c6-4745-a2b4-\
6de6f574894a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"CliffordsTrit48", " ", "=", " ", 
   RowBox[{"C48RepFromGens", "[", 
    RowBox[{"xpi2", ",", "ypi2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"PrintProcesses", "[", "CliffordsTrit48", "]"}]}], "Input",
 CellChangeTimes->{{3.7429182870665627`*^9, 3.7429182875180197`*^9}, {
  3.757945198649006*^9, 3.757945226829764*^9}},
 CellLabel->
  "In[186]:=",ExpressionUUID->"b228e7f8-a134-4765-a333-978a07254ea8"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "1", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "1", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "1", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "1", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "1", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0", "1", "0", "0"},
          {"0", "0", "0", "0", "0", "0", "0", "1", "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "1", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0", "0", 
           RowBox[{"-", "1"}], "0"},
          {"0", "0", "0", "0", "0", "0", "1", "0", "0"},
          {"0", "0", "0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0"},
          {"0", "0", "0", "0", "1", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "1", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0"},
          {"0", "0", "0", "0", "0", "0", "0", 
           RowBox[{"-", "1"}], "0"},
          {"0", "0", "0", "0", "1", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "1", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "1", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "1", "0", "0", "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0", "0", 
           RowBox[{"-", "1"}], "0"},
          {"0", "0", "0", "0", "0", "0", "1", "0", "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]},
     {
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "1", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
          {"0", "0", "1", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0"},
          {"0", "0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0"},
          {"0", "0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "1", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "1", "0", "0", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0"},
          {"0", "0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0"},
          {"0", "0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "1", "0", "0", "0", "0", "0"},
          {"0", "0", "1", "0", "0", "0", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", "0"},
          {"0", "0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0"},
          {"0", "0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
          {"0", "0", "1", "0", "0", "0", "0", "0", "0"},
          {"0", "1", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", "0"},
          {"0", "0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", "0"},
          {"0", "0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]},
     {
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
          {"0", "1", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "1", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0", "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0"},
          {"0", "0", "0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "1", "0", "0", "0", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "1", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0", "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0"},
          {"0", "0", "0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], 
           FractionBox["1", 
            SqrtBox["2"]], "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "1", "0", "0", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
          {"0", "1", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0"},
          {"0", "0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0"},
          {"0", "0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]},
     {
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "1", "0", "0", "0", "0", "0", "0"},
          {"0", "1", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0"},
          {"0", "0", "0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", "0", "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0"},
          {"0", "0", "0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], 
           FractionBox["1", 
            SqrtBox["2"]], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", "0", "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "1", "0", "0", "0", "0", "0"},
          {"0", "0", "1", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0"},
          {"0", "0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0"},
          {"0", "0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]},
     {
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "1", "0", "0", "0", "0", "0"},
          {"0", "1", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "1", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "1", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "1", "0", "0", "0", "0", "0"},
          {"0", "1", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "1", "0", "0", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "1", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]},
     {
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
          {"0", "1", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "1", "0", "0", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "1", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
          {"0", "1", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]},
     {
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "1", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "1", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "1", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0"},
          {"0", "0", "0", "0", "0", "0", "0", 
           RowBox[{"-", "1"}], "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "1", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0", "0", "1", "0"},
          {"0", "0", "0", "0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0"},
          {"0", "0", "0", "0", "0", "1", "0", "0", "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "1", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0", "1", "0", "0"},
          {"0", "0", "0", "0", "0", "0", "0", "1", "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "1", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0"},
          {"0", "0", "0", "0", "1", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0", "0", "1", "0"},
          {"0", "0", "0", "0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]},
     {
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "1", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
          {"0", "0", "1", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0"},
          {"0", "0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", "0"},
          {"0", "0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "1", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "1", "0", "0", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0"},
          {"0", "0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", "0"},
          {"0", "0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "1", "0", "0", "0", "0", "0"},
          {"0", "0", "1", "0", "0", "0", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0"},
          {"0", "0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", "0"},
          {"0", "0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
          {"0", "0", "1", "0", "0", "0", "0", "0", "0"},
          {"0", "1", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0"},
          {"0", "0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0"},
          {"0", "0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]},
     {
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
          {"0", "1", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "1", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", "0", "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], 
           FractionBox["1", 
            SqrtBox["2"]], "0"},
          {"0", "0", "0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], 
           FractionBox["1", 
            SqrtBox["2"]], "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "1", "0", "0", "0", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "1", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", "0", "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], 
           FractionBox["1", 
            SqrtBox["2"]], "0"},
          {"0", "0", "0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "1", "0", "0", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
          {"0", "1", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", "0"},
          {"0", "0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", "0"},
          {"0", "0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]},
     {
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "1", "0", "0", "0", "0", "0", "0"},
          {"0", "1", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], 
           FractionBox["1", 
            SqrtBox["2"]], "0"},
          {"0", "0", "0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], 
           FractionBox["1", 
            SqrtBox["2"]], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0", "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], 
           FractionBox["1", 
            SqrtBox["2"]], "0"},
          {"0", "0", "0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0", "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "1", "0", "0", "0", "0", "0"},
          {"0", "0", "1", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0"},
          {"0", "0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", "0", 
           FractionBox["1", 
            SqrtBox["2"]], "0"},
          {"0", "0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], 
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}], "0", "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]},
     {
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "1", "0", "0", "0", "0", "0"},
          {"0", "1", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "1", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "1", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "1", "0", "0", "0", "0", "0"},
          {"0", "1", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "1", "0", "0", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "1", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]},
     {
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
          {"0", "1", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "1", "0", "0", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "1", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
          {"0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
          {"0", "1", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", 
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           FractionBox["1", "2"], 
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.742918291034686*^9, 3.757945227950141*^9, 
  3.758398053215328*^9, 3.758475200995763*^9, 3.758475471036373*^9, 
  3.758476963701879*^9, 3.758502067759633*^9, 3.758502104745741*^9, 
  3.758913290127242*^9, 3.758913353249683*^9, 3.758913413953692*^9},
 CellLabel->
  "Out[187]//MatrixForm=",ExpressionUUID->"73266198-27b1-4395-bd71-\
c5a20248619a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"FourierTrit48", " ", "=", " ", 
   RowBox[{"CliffordFourier", "[", 
    RowBox[{"CliffordsTrit48", ",", "C48Irreps"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"PrintFourier", "[", "FourierTrit48", "]"}]}], "Input",
 CellChangeTimes->{
  3.742919795403586*^9, {3.757945240962021*^9, 3.757945278362245*^9}},
 CellLabel->
  "In[188]:=",ExpressionUUID->"457ed519-ccd3-4335-b4fb-bc6525947fac"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       TagBox[
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
          },
          
          GridBoxAlignment->{
           "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]]},
      {
       TagBox[
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"}
          },
          
          GridBoxAlignment->{
           "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]]},
      {
       TagBox[
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"}
          },
          
          GridBoxAlignment->{
           "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]]},
      {
       TagBox[
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", 
            FractionBox["1", "4"], "0", 
            RowBox[{"-", 
             FractionBox["\[ImaginaryI]", "4"]}], "0", "0", 
            FractionBox["1", "4"], "0", 
            RowBox[{"-", 
             FractionBox["\[ImaginaryI]", "4"]}], "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
            FractionBox["1", "4"], "0", 
            FractionBox["\[ImaginaryI]", "4"], 
            RowBox[{"-", 
             FractionBox["1", "4"]}], "0", 
            RowBox[{"-", 
             FractionBox["\[ImaginaryI]", "4"]}], "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", 
            FractionBox["\[ImaginaryI]", "4"], "0", 
            FractionBox["1", "4"], "0", "0", 
            FractionBox["\[ImaginaryI]", "4"], "0", 
            FractionBox["1", "4"], "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
            RowBox[{"-", 
             FractionBox["\[ImaginaryI]", "4"]}], "0", 
            FractionBox["1", "4"], 
            FractionBox["\[ImaginaryI]", "4"], "0", 
            RowBox[{"-", 
             FractionBox["1", "4"]}], "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
            RowBox[{"-", 
             FractionBox["1", "4"]}], "0", 
            RowBox[{"-", 
             FractionBox["\[ImaginaryI]", "4"]}], 
            FractionBox["1", "4"], "0", 
            FractionBox["\[ImaginaryI]", "4"], "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", 
            FractionBox["1", "4"], "0", 
            RowBox[{"-", 
             FractionBox["\[ImaginaryI]", "4"]}], "0", "0", 
            FractionBox["1", "4"], "0", 
            RowBox[{"-", 
             FractionBox["\[ImaginaryI]", "4"]}], "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
            FractionBox["\[ImaginaryI]", "4"], "0", 
            RowBox[{"-", 
             FractionBox["1", "4"]}], 
            RowBox[{"-", 
             FractionBox["\[ImaginaryI]", "4"]}], "0", 
            FractionBox["1", "4"], "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", 
            FractionBox["\[ImaginaryI]", "4"], "0", 
            FractionBox["1", "4"], "0", "0", 
            FractionBox["\[ImaginaryI]", "4"], "0", 
            FractionBox["1", "4"], "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"}
          },
          
          GridBoxAlignment->{
           "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]]},
      {
       TagBox[
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0"}
          },
          
          GridBoxAlignment->{
           "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]]},
      {
       TagBox[
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"}
          },
          
          GridBoxAlignment->{
           "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]]},
      {
       TagBox[
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", 
            FractionBox["1", "3"], "0", "0", "0", 
            FractionBox["1", "3"], "0", "0", "0", 
            FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", 
            FractionBox["1", "3"], "0", "0", "0", 
            FractionBox["1", "3"], "0", "0", "0", 
            FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", 
            FractionBox["1", "3"], "0", "0", "0", 
            FractionBox["1", "3"], "0", "0", "0", 
            FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0"}
          },
          
          GridBoxAlignment->{
           "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]]},
      {
       TagBox[
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
            "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"}
          },
          
          GridBoxAlignment->{
           "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.74291979616859*^9, 3.7579452804513206`*^9, 
  3.758398053632984*^9, 3.758475201146092*^9, 3.758475471211041*^9, 
  3.758476963845634*^9, 3.7585020679107723`*^9, 3.758502104897245*^9, 
  3.758913290280715*^9, 3.758913353400077*^9, 3.75891341409592*^9},
 CellLabel->
  "Out[189]//MatrixForm=",ExpressionUUID->"66fdecb3-009c-41ed-a8e8-\
e9ffdd981935"]
}, Open  ]],

Cell["\<\
That looks more like what we might expect.  What about the spectrum?\
\>", "Text",
 CellChangeTimes->{{3.753018904454073*^9, 3.753018943011897*^9}, {
  3.7579453107154093`*^9, 
  3.757945341538753*^9}},ExpressionUUID->"cdae753e-8a48-4ce9-a1d4-\
105adca3c0c2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixForm", "[", 
  RowBox[{"Abs", "[", 
   RowBox[{"FourierEigen", "[", "FourierTrit48", "]"}], "]"}], "]"}]], "Input",\

 CellChangeTimes->{{3.757945295831586*^9, 3.757945296313496*^9}},
 CellLabel->
  "In[190]:=",ExpressionUUID->"2e7420ba-de37-419d-8bce-9b68794beeac"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"{", 
        RowBox[{
        "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
        "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0", ",", "0"}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
        "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
        "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
        "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0"}], "}"}]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.742919807040966*^9, 3.7579452976714363`*^9, 
  3.757945349462912*^9, 3.758398053849798*^9, 3.7584752012062407`*^9, 
  3.758475471249905*^9, 3.758476963902684*^9, 3.758502067943082*^9, 
  3.758502104946229*^9, 3.758913290331348*^9, 3.758913353465057*^9, 
  3.7589134141652718`*^9},
 CellLabel->
  "Out[190]//MatrixForm=",ExpressionUUID->"c34668e8-4a09-4059-a5ec-\
2a3b5ba51109"]
}, Open  ]],

Cell["\<\
We are now closer to the ideal case with non-leakage, though in this \
representation we now have 5 unit eigenvalues instead of just the previous 2.\
\
\>", "Text",
 CellChangeTimes->{{3.753018904454073*^9, 3.753018943011897*^9}, {
  3.758398097447043*^9, 
  3.7583981240580177`*^9}},ExpressionUUID->"0e572d05-30d5-4534-86ab-\
e6337cfdeb95"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.758381671766612*^9},
 CellLabel->
  "In[191]:=",ExpressionUUID->"7fce3821-2404-4665-808e-9e58e42f9e3c"]
}, Closed]]
}, Open  ]]
},
WindowSize->{974, 749},
WindowMargins->{{41, Automatic}, {17, Automatic}},
FrontEndVersion->"11.3 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 5, \
2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 433, 11, 346, "Title",ExpressionUUID->"3f88d070-976d-4bc2-bc3e-eb1918db5e6d"],
Cell[1016, 35, 1360, 21, 173, "Text",ExpressionUUID->"ec4a1812-0d97-4cff-8a7a-82ddd5e99e8a"],
Cell[CellGroupData[{
Cell[2401, 60, 387, 6, 67, "Section",ExpressionUUID->"47477dc6-f412-4545-9071-bfd94b69912f"],
Cell[2791, 68, 207, 4, 35, "Text",ExpressionUUID->"573b671b-10a9-4361-840c-1e433d351c3b"],
Cell[3001, 74, 1216, 41, 115, "Input",ExpressionUUID->"3721abca-b5fe-43d6-9405-bf3e2d3a608b"],
Cell[4220, 117, 228, 4, 35, "Text",ExpressionUUID->"0706aab8-3f52-4174-8395-e102001f17e3"],
Cell[4451, 123, 529, 13, 30, "Input",ExpressionUUID->"2ade19d6-ba23-435a-8f2b-c821dfe538ad"],
Cell[4983, 138, 337, 5, 35, "Text",ExpressionUUID->"21447232-4d36-465a-8278-75ba868c9495"],
Cell[5323, 145, 857, 21, 61, "Input",ExpressionUUID->"1a8782e4-6d11-4893-ac3c-194c6ceb55b8"],
Cell[6183, 168, 292, 4, 35, "Text",ExpressionUUID->"cc138ddc-4866-43f8-9c57-2ba5c9cfc228"],
Cell[6478, 174, 580, 13, 30, "Input",ExpressionUUID->"4d3944ef-164d-41c1-99a1-05f03fb15ad1"],
Cell[7061, 189, 361, 7, 35, "Text",ExpressionUUID->"58fa7aa9-68d5-416c-b34d-dc84c5c824aa"],
Cell[7425, 198, 546, 13, 30, "Input",ExpressionUUID->"3aab5f01-04cc-4b3c-9587-5743a84750d4"],
Cell[7974, 213, 346, 5, 35, "Text",ExpressionUUID->"85e4f388-029c-4300-845a-fbff1690189b"],
Cell[8323, 220, 1356, 33, 178, "Input",ExpressionUUID->"d55f12cf-73c0-45e9-9dd5-bebe78e97323"],
Cell[9682, 255, 284, 4, 35, "Text",ExpressionUUID->"af34b50c-f87a-4a40-8364-208d9233632b"],
Cell[9969, 261, 907, 25, 73, "Input",ExpressionUUID->"c61b757e-9da8-44fa-a00d-1117d44f69c4"],
Cell[10879, 288, 341, 5, 35, "Text",ExpressionUUID->"9c685a88-ba6d-4823-8f6d-06c480c623b1"],
Cell[11223, 295, 1564, 42, 105, "Input",ExpressionUUID->"7587a32f-3f13-448b-89f2-f7e16fdb71a3"],
Cell[12790, 339, 367, 7, 35, "Text",ExpressionUUID->"c29ac847-f78a-4e20-97aa-171650de4d10"],
Cell[13160, 348, 1918, 50, 136, "Input",ExpressionUUID->"5a195b5f-45f3-4032-8c83-4283f5686f4d"]
}, Closed]],
Cell[CellGroupData[{
Cell[15115, 403, 218, 4, 53, "Section",ExpressionUUID->"cc3e6c8d-3e9e-427c-b765-5e4e648a6d3b"],
Cell[15336, 409, 477, 9, 58, "Text",ExpressionUUID->"bfc1c9de-6275-4c53-897b-699fadccfc32"],
Cell[CellGroupData[{
Cell[15838, 422, 484, 7, 54, "Subsection",ExpressionUUID->"d184f310-947a-40e7-86ec-186fa9a64a58"],
Cell[CellGroupData[{
Cell[16347, 433, 473, 7, 45, "Subsubsection",ExpressionUUID->"187c4c3f-15e6-4519-8e00-4963eee65068"],
Cell[CellGroupData[{
Cell[16845, 444, 1302, 25, 157, "Input",ExpressionUUID->"d3c24af0-42d0-480e-9f3e-f2426722abd7"],
Cell[18150, 471, 602, 10, 70, "Print",ExpressionUUID->"279ad3eb-d9ab-47be-a290-a6ef2f8c6d8d"],
Cell[18755, 483, 1157, 27, 70, "Output",ExpressionUUID->"d5ea5b4c-4ddd-4935-97c0-e75fb007327a"],
Cell[19915, 512, 602, 10, 70, "Print",ExpressionUUID->"33c7933b-ecaa-4f4c-bba3-7c04f2590a6f"],
Cell[20520, 524, 1157, 27, 70, "Output",ExpressionUUID->"76de75a1-0e4c-4374-bd4d-94d72699a693"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[21726, 557, 615, 9, 45, "Subsubsection",ExpressionUUID->"64102d97-fccf-4b05-b1cb-c366ef8b980e"],
Cell[CellGroupData[{
Cell[22366, 570, 1346, 27, 157, "Input",ExpressionUUID->"4b20a8dd-0c74-4fcd-911d-77f152e28201"],
Cell[23715, 599, 556, 9, 70, "Print",ExpressionUUID->"792fa6f2-43af-45fe-9281-e495c7483245"],
Cell[24274, 610, 1097, 26, 70, "Output",ExpressionUUID->"37796db6-a4ef-4d94-a24b-6d4cd123b9f7"],
Cell[25374, 638, 558, 9, 70, "Print",ExpressionUUID->"14292c68-b69c-4807-a9ed-4ef217a5052e"],
Cell[25935, 649, 1097, 26, 70, "Output",ExpressionUUID->"56040ee6-295b-4630-a9b2-62b36ce8f91d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[27081, 681, 566, 8, 45, "Subsubsection",ExpressionUUID->"f9b56a22-2a77-47aa-9f2b-f736225da6a9"],
Cell[CellGroupData[{
Cell[27672, 693, 1956, 49, 157, "Input",ExpressionUUID->"b98d27f1-d61a-46c7-ad16-e92d30b27331"],
Cell[29631, 744, 556, 9, 70, "Print",ExpressionUUID->"e8b268c1-e577-403f-ba6a-fcf3f9ca70a2"],
Cell[30190, 755, 1255, 33, 70, "Output",ExpressionUUID->"787e125a-6518-4c88-be41-4ffe7c7f2229"],
Cell[31448, 790, 558, 9, 70, "Print",ExpressionUUID->"0840439d-106b-47f7-a656-64d095c729b8"],
Cell[32009, 801, 1303, 35, 70, "Output",ExpressionUUID->"bf2718e1-e0ec-4477-9eb1-a0dd6fb615b6"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[33373, 843, 617, 9, 54, "Subsection",ExpressionUUID->"fa339a0a-b9a8-4723-96fe-1cbdb3910a49"],
Cell[CellGroupData[{
Cell[34015, 856, 1762, 41, 157, "Input",ExpressionUUID->"5c5a3a3c-d89f-425a-97b3-3d87320a3ed3"],
Cell[35780, 899, 553, 9, 70, "Print",ExpressionUUID->"bf44ee6b-5885-4034-aa4e-5355a232bdf0"],
Cell[36336, 910, 1169, 29, 70, "Output",ExpressionUUID->"ca135022-e49a-4873-afd0-a135e0049db9"],
Cell[37508, 941, 553, 9, 70, "Print",ExpressionUUID->"b0ea910d-5226-454f-b30b-ebe04336246e"],
Cell[38064, 952, 1169, 29, 70, "Output",ExpressionUUID->"544a1eab-8511-4022-aaa3-a8fb67b048f4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39270, 986, 617, 9, 45, "Subsubsection",ExpressionUUID->"d755dec4-8e9f-4ae0-b126-6681d9c5b8ed"],
Cell[CellGroupData[{
Cell[39912, 999, 1719, 39, 157, "Input",ExpressionUUID->"08f2a281-eb66-4721-a5dc-6c8497562d00"],
Cell[41634, 1040, 560, 9, 70, "Print",ExpressionUUID->"3322b15e-a72f-4581-bb52-9a385e906443"],
Cell[42197, 1051, 1158, 28, 70, "Output",ExpressionUUID->"b8f4aefc-b1f6-4c18-b808-395f372c3ed2"],
Cell[43358, 1081, 560, 9, 70, "Print",ExpressionUUID->"8d5f4a8b-b261-41ac-abac-cf7311b39c1a"],
Cell[43921, 1092, 1158, 28, 70, "Output",ExpressionUUID->"b8911eeb-099f-4417-936c-bc672a25df25"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[45128, 1126, 677, 10, 45, "Subsubsection",ExpressionUUID->"6df76158-37cd-4811-89b1-86f7a8944209"],
Cell[CellGroupData[{
Cell[45830, 1140, 1721, 37, 157, "Input",ExpressionUUID->"62ce8b9c-c455-4486-80f6-310870341cfd"],
Cell[47554, 1179, 473, 8, 70, "Print",ExpressionUUID->"a02fddab-02ba-45b0-bb75-e2e17606bc6c"],
Cell[48030, 1189, 1253, 35, 70, "Output",ExpressionUUID->"9620cc25-722b-4587-9788-4da88e4a55d7"],
Cell[49286, 1226, 473, 8, 70, "Print",ExpressionUUID->"9378e899-60f5-43db-916f-9face12a2a7b"],
Cell[49762, 1236, 1205, 34, 70, "Output",ExpressionUUID->"0faceb44-d8e1-4fb3-b17e-caa9adcbe74a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[51016, 1276, 677, 10, 45, "Subsubsection",ExpressionUUID->"e3512935-6f4a-4b2f-a983-722e97c5f661"],
Cell[CellGroupData[{
Cell[51718, 1290, 1775, 39, 157, "Input",ExpressionUUID->"d4e0f282-09c4-4fff-b400-289cdcc2028a"],
Cell[53496, 1331, 455, 8, 70, "Print",ExpressionUUID->"3d2279f2-7c05-463a-ad7e-b8d019cbc127"],
Cell[53954, 1341, 1223, 35, 70, "Output",ExpressionUUID->"36deb2b3-5803-4f52-b367-98beecd9a237"],
Cell[55180, 1378, 453, 8, 70, "Print",ExpressionUUID->"a10a0e98-94f2-4c10-bce0-340b4a6384b2"],
Cell[55636, 1388, 1222, 36, 70, "Output",ExpressionUUID->"46b8ece0-a120-4e67-9e2c-0580de0629da"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[56907, 1430, 664, 10, 45, "Subsubsection",ExpressionUUID->"bdd62aa8-7508-4164-bac6-28aa4b594670"],
Cell[CellGroupData[{
Cell[57596, 1444, 2846, 70, 178, "Input",ExpressionUUID->"02871af3-df8e-466c-83c6-4b1390011261"],
Cell[60445, 1516, 443, 8, 70, "Print",ExpressionUUID->"086c641f-d032-49ba-a5dc-5d95d91ff67c"],
Cell[60891, 1526, 2618, 87, 70, "Output",ExpressionUUID->"93b4864b-7936-491c-becf-5545d6193308"],
Cell[63512, 1615, 442, 8, 70, "Print",ExpressionUUID->"d713ea13-4828-4243-b889-c38b03f97681"],
Cell[63957, 1625, 2428, 85, 70, "Output",ExpressionUUID->"e279bd01-a740-4360-9272-92b72e6d2156"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[66446, 1717, 322, 5, 54, "Subsection",ExpressionUUID->"1f57a854-62d5-48ef-a0e2-56d40edb75e3"],
Cell[66771, 1724, 758, 12, 81, "Text",ExpressionUUID->"24f35e6f-61ff-4c36-be5f-ef6e7ec9dda3"],
Cell[67532, 1738, 5194, 115, 346, "Input",ExpressionUUID->"3f4ff9a7-412b-4997-8e08-bf062ff5ee28"],
Cell[CellGroupData[{
Cell[72751, 1857, 712, 10, 45, "Subsubsection",ExpressionUUID->"451f1752-010f-4fec-b0d4-e8d3a9cdaaa1"],
Cell[73466, 1869, 1473, 27, 94, "Input",ExpressionUUID->"d4b6e8f0-6255-46d6-8a9d-865deae049e4"],
Cell[74942, 1898, 715, 10, 35, "Text",ExpressionUUID->"60d0f3cb-1035-4af9-9ea9-65adbfc3cb28"],
Cell[CellGroupData[{
Cell[75682, 1912, 1746, 38, 136, "Input",ExpressionUUID->"1fbcda2d-fc3e-4f63-b607-2c2494214746"],
Cell[77431, 1952, 616, 10, 70, "Print",ExpressionUUID->"00306c76-81da-4cdc-9aaa-bace76561975"],
Cell[78050, 1964, 1376, 36, 70, "Output",ExpressionUUID->"07756cfa-6160-4e29-8d72-c0b3ce1c649b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[79475, 2006, 763, 11, 45, "Subsubsection",ExpressionUUID->"343ee4f0-dfe3-48a1-81f2-9860b7b8511a"],
Cell[80241, 2019, 1896, 35, 115, "Input",ExpressionUUID->"33b76dca-cf51-40f9-a73e-3b02c47b1f1b"],
Cell[82140, 2056, 715, 10, 35, "Text",ExpressionUUID->"c8f16878-05e0-47d2-ba1d-1b923969c738"],
Cell[CellGroupData[{
Cell[82880, 2070, 1904, 41, 136, "Input",ExpressionUUID->"f1a345cc-c830-4e6a-9ea8-57250ff7c27b"],
Cell[84787, 2113, 667, 12, 70, "Print",ExpressionUUID->"3a5a368a-c830-445c-8f5c-868864df9cbb"],
Cell[85457, 2127, 1964, 56, 70, "Output",ExpressionUUID->"8a3d2f20-dd80-424b-a737-4f925b5c16fa"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[87482, 2190, 672, 10, 54, "Subsection",ExpressionUUID->"61b4fe8d-bdfe-44ab-8b95-9ec4e6c44f51"],
Cell[CellGroupData[{
Cell[88179, 2204, 2447, 52, 283, "Input",ExpressionUUID->"84990fe2-6c4a-4bc6-b19f-adfd1329dce0"],
Cell[90629, 2258, 763, 13, 70, "Print",ExpressionUUID->"47b01f61-89be-49d8-be51-7fb934ab9341"],
Cell[91395, 2273, 1413, 32, 70, "Output",ExpressionUUID->"5885b0de-799c-44ae-b3e4-c0ddbfa9df64"],
Cell[92811, 2307, 763, 13, 70, "Print",ExpressionUUID->"f70647ad-6eb5-4264-87d6-df2eb401a2dd"],
Cell[93577, 2322, 1415, 32, 70, "Output",ExpressionUUID->"5a9dceef-3ec4-44d5-84eb-2a7b21d24d0b"],
Cell[94995, 2356, 767, 13, 70, "Print",ExpressionUUID->"1aaa8bd8-fc3a-4620-bb19-5466d66b50b4"],
Cell[95765, 2371, 19840, 525, 70, "Output",ExpressionUUID->"fb0f32da-0f0d-439c-883f-d656ca9b8b77"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[115666, 2903, 892, 13, 53, "Section",ExpressionUUID->"2f155561-4405-4531-bc0f-2975d46b6413"],
Cell[116561, 2918, 1003, 14, 35, "Text",ExpressionUUID->"67353ee3-f6d3-4ef8-a732-92e8b85c5d88"],
Cell[117567, 2934, 2246, 49, 121, "Input",ExpressionUUID->"fb093e4f-2450-4dec-9753-9d4e06ab6960"],
Cell[119816, 2985, 1013, 14, 35, "Text",ExpressionUUID->"168f7cb1-3daa-4571-8d77-86057fbc2f87"],
Cell[120832, 3001, 3619, 80, 221, "Input",ExpressionUUID->"c92df580-aced-4d75-aa87-2b7a42a7e4e4"],
Cell[CellGroupData[{
Cell[124476, 3085, 174, 3, 54, "Subsection",ExpressionUUID->"4f6266a3-53c9-4cea-b833-c2cb87065663"],
Cell[124653, 3090, 1473, 22, 81, "Text",ExpressionUUID->"2b7ff174-85db-4bef-93f9-ecc9f465af3b"],
Cell[126129, 3114, 9231, 207, 850, "Input",ExpressionUUID->"9ad364b9-cc71-4ba6-a53a-c4115e00d16f"],
Cell[CellGroupData[{
Cell[135385, 3325, 1047, 15, 45, "Subsubsection",ExpressionUUID->"b817f678-5048-4c1a-b1c2-458655b894da"],
Cell[136435, 3342, 1077, 15, 35, "Text",ExpressionUUID->"e4731f9e-30bb-4234-8620-8c2d3d495d08"],
Cell[137515, 3359, 1446, 26, 30, "Input",ExpressionUUID->"5dc5a8b8-d4e7-4fc8-8815-8d63b5b0cc90"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[139022, 3392, 377, 6, 53, "Section",ExpressionUUID->"47ec2853-a400-4319-94f8-009faa0f4d4f"],
Cell[139402, 3400, 250, 4, 35, "Text",ExpressionUUID->"6c89785a-650c-4b96-a531-de21b0f0864a"],
Cell[CellGroupData[{
Cell[139677, 3408, 599, 8, 30, "Input",ExpressionUUID->"fcf0f70a-ec42-484d-804e-3f4cafb4d88e"],
Cell[140279, 3418, 19635, 523, 70, "Output",ExpressionUUID->"4329000d-35b3-45dd-a559-369099b5f5c6"]
}, Open  ]],
Cell[159929, 3944, 442, 8, 35, "Text",ExpressionUUID->"ed9039be-64fd-4eb0-bd9e-65b557b5f127"],
Cell[CellGroupData[{
Cell[160396, 3956, 671, 11, 30, "Input",ExpressionUUID->"da8269e3-ce68-4c3d-bc2c-cd512c9568b1"],
Cell[161070, 3969, 1713, 49, 70, "Output",ExpressionUUID->"2025a2ce-57c6-40ea-8559-0cf255078798"]
}, Open  ]],
Cell[162798, 4021, 240, 4, 35, "Text",ExpressionUUID->"3408959b-dd13-4eec-8d82-e20fe88efd76"],
Cell[CellGroupData[{
Cell[163063, 4029, 980, 16, 52, "Input",ExpressionUUID->"ff75d57b-46f2-4cb1-84ce-83d6d0cdeeb7"],
Cell[164046, 4047, 7095, 162, 70, "Output",ExpressionUUID->"0f761ccf-f814-497c-b839-0bdf1affa4da"]
}, Open  ]],
Cell[171156, 4212, 295, 5, 35, "Text",ExpressionUUID->"86f19685-e439-46f0-99c2-cfc754f67f78"],
Cell[CellGroupData[{
Cell[171476, 4221, 700, 10, 30, "Input",ExpressionUUID->"b4d82a90-62e9-4f0c-ac44-0059c541b19b"],
Cell[172179, 4233, 1829, 48, 70, "Output",ExpressionUUID->"fc22e762-2391-4d71-a8f8-45d6e29d4551"]
}, Open  ]],
Cell[174023, 4284, 393, 7, 35, "Text",ExpressionUUID->"9a9b46df-8714-453d-819e-9c9211c70c62"],
Cell[CellGroupData[{
Cell[174441, 4295, 857, 13, 30, "Input",ExpressionUUID->"e73f7ac8-12ff-4032-beb6-bcf136ad9ef4"],
Cell[175301, 4310, 1273, 30, 70, "Output",ExpressionUUID->"3e46b748-ba37-4dcf-82be-83532d2ad7d0"]
}, Open  ]],
Cell[176589, 4343, 350, 5, 35, "Text",ExpressionUUID->"40ec7b5d-84b2-447b-905e-904195ec43f2"],
Cell[CellGroupData[{
Cell[176964, 4352, 896, 13, 30, "Input",ExpressionUUID->"50a46cf3-3f70-4a18-a68f-587f62de8519"],
Cell[177863, 4367, 19938, 527, 70, "Output",ExpressionUUID->"550a6560-e2a3-4264-bccc-bdf3a75dff6b"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[197850, 4900, 316, 5, 53, "Section",ExpressionUUID->"3cd2d016-e953-498d-b03a-42adf5599a23"],
Cell[198169, 4907, 1112, 17, 104, "Text",ExpressionUUID->"75c30ab2-0dc0-4c59-a287-13a72ae76364"],
Cell[CellGroupData[{
Cell[199306, 4928, 2204, 55, 157, "Input",ExpressionUUID->"c10d20e3-710b-4458-8e7b-d9f5173e8d4f"],
Cell[201513, 4985, 25467, 599, 440, "Output",ExpressionUUID->"d4719c1b-245a-4b2b-9c09-19a6da5c7950"]
}, Open  ]],
Cell[226995, 5587, 745, 11, 35, "Text",ExpressionUUID->"7c4e1d5e-586c-4c76-9264-a6044e7d1c18"],
Cell[CellGroupData[{
Cell[227765, 5602, 1198, 20, 52, "Input",ExpressionUUID->"c1ac0ee6-0ff0-49a0-b6f1-51794b0c9cfd"],
Cell[228966, 5624, 15355, 313, 752, "Output",ExpressionUUID->"dfb78973-3205-4a6d-8f78-c72d5d686f22"]
}, Open  ]],
Cell[244336, 5940, 790, 13, 35, "Text",ExpressionUUID->"8c0c5287-8558-4cfc-815c-c0d428b09abe"],
Cell[CellGroupData[{
Cell[245151, 5957, 1010, 17, 30, "Input",ExpressionUUID->"90dbe648-24e1-4746-8fc0-fc8b79a4921b"],
Cell[246164, 5976, 2730, 62, 126, "Output",ExpressionUUID->"6d6842dc-a956-4790-8b97-3c28e73c937d"]
}, Open  ]],
Cell[248909, 6041, 931, 13, 35, "Text",ExpressionUUID->"41f660c5-7fa6-4b10-8691-9fe3c88ec5b0"],
Cell[CellGroupData[{
Cell[249865, 6058, 1688, 35, 94, "Input",ExpressionUUID->"507b9e0b-35ac-4272-860c-7f3a6ef4268e"],
Cell[251556, 6095, 768, 13, 34, "Output",ExpressionUUID->"4227baaa-912f-4f53-af5c-a0ac5bd6abca"]
}, Open  ]],
Cell[252339, 6111, 1083, 17, 35, "Text",ExpressionUUID->"cd9d0ae4-45ce-4b6b-a7b7-308d2a13101c"],
Cell[CellGroupData[{
Cell[253447, 6132, 897, 19, 94, "Input",ExpressionUUID->"d242ed6b-1c6e-4fe7-98b3-6e257ced7cc8"],
Cell[254347, 6153, 1548, 34, 94, "Output",ExpressionUUID->"693a8433-18bc-4c9f-b85e-2961a9d530f8"],
Cell[255898, 6189, 1549, 34, 94, "Output",ExpressionUUID->"87486b46-c8ea-4505-bfee-f23e676796fb"]
}, Open  ]],
Cell[257462, 6226, 1132, 18, 35, "Text",ExpressionUUID->"4fe17add-8641-48e3-b4c9-b7418b21341c"],
Cell[CellGroupData[{
Cell[258619, 6248, 1657, 37, 241, "Input",ExpressionUUID->"a888fe59-aed1-4b5f-8202-a60ecb6136a9"],
Cell[260279, 6287, 1568, 34, 102, "Output",ExpressionUUID->"ede6321b-233b-452a-aea5-85576c0dd139"],
Cell[261850, 6323, 1574, 34, 94, "Output",ExpressionUUID->"ae0ef3eb-9b6f-4e61-bd8d-eb8931f79a59"]
}, Open  ]],
Cell[263439, 6360, 1194, 19, 35, "Text",ExpressionUUID->"debfa7ee-302e-45d5-a67d-0f283cda2c39"],
Cell[CellGroupData[{
Cell[264658, 6383, 2473, 51, 346, "Input",ExpressionUUID->"5487d6d3-51f5-4dca-b205-f2be8a0142cc"],
Cell[267134, 6436, 442, 7, 24, "Print",ExpressionUUID->"7fd46c89-8269-4b09-973d-bb9e5454337d"],
Cell[267579, 6445, 690, 11, 34, "Output",ExpressionUUID->"b9401890-0f50-4778-9e23-178670ce4fb3"],
Cell[268272, 6458, 692, 11, 34, "Output",ExpressionUUID->"a9e9b508-f790-455c-a0f7-16153a156580"],
Cell[268967, 6471, 456, 7, 24, "Print",ExpressionUUID->"a1d0c609-fb71-4a3f-b3e1-0c9768a07c3a"],
Cell[269426, 6480, 690, 11, 34, "Output",ExpressionUUID->"8537c049-b31b-47dd-9aee-798783de4b24"],
Cell[270119, 6493, 695, 11, 34, "Output",ExpressionUUID->"14733303-757e-4236-bf2a-007ec0a36ef1"],
Cell[270817, 6506, 446, 7, 24, "Print",ExpressionUUID->"0e87b31b-6dac-4226-9f85-9994edc14e15"],
Cell[271266, 6515, 689, 11, 34, "Output",ExpressionUUID->"7501b16e-29fb-4fdc-b046-d49abd9cd352"],
Cell[271958, 6528, 693, 11, 34, "Output",ExpressionUUID->"cf08b6f9-80a3-49fe-89f0-8cfabce9ad6a"],
Cell[272654, 6541, 443, 7, 24, "Print",ExpressionUUID->"f35a955f-95f7-46bf-9b80-4ceae09b08fd"],
Cell[273100, 6550, 690, 11, 34, "Output",ExpressionUUID->"f6203a41-5df6-41f6-9126-de0fac248f25"],
Cell[273793, 6563, 694, 11, 34, "Output",ExpressionUUID->"7776278b-e6f5-4e20-a817-c4cf906e450b"]
}, Open  ]],
Cell[274502, 6577, 1279, 20, 58, "Text",ExpressionUUID->"b48035e6-112e-4d1f-8a8e-0519841d0142"],
Cell[CellGroupData[{
Cell[275806, 6601, 1416, 23, 52, "Input",ExpressionUUID->"b5593207-f230-41d9-b0a8-50272900b2d6"],
Cell[277225, 6626, 4558, 97, 502, "Output",ExpressionUUID->"45777753-d7ad-44dc-b66e-bf0f45255771"],
Cell[281786, 6725, 4652, 98, 506, "Output",ExpressionUUID->"11379b6f-2ebf-4cb4-9ffc-b1a23cc25912"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[286487, 6829, 262, 4, 53, "Section",ExpressionUUID->"29817bf5-7685-43ea-a60d-ba5b97a0a4b7"],
Cell[286752, 6835, 1119, 18, 58, "Text",ExpressionUUID->"bf594586-4908-4e9a-b865-836d62950bcc"],
Cell[287874, 6855, 2336, 58, 283, "Input",ExpressionUUID->"d208e3c9-6ee4-49ce-b079-cac592958d70"],
Cell[290213, 6915, 358, 8, 58, "Text",ExpressionUUID->"9e4cb7a9-2b0f-48a2-89ca-58ecc7ee0e67"],
Cell[290574, 6925, 2462, 59, 283, "Input",ExpressionUUID->"78d9327f-81e1-4e68-abe1-08ad808f13a9"],
Cell[293039, 6986, 317, 7, 58, "Text",ExpressionUUID->"6922697d-8cfd-406d-87a1-0d5b795be68a"],
Cell[293359, 6995, 1716, 47, 241, "Input",ExpressionUUID->"dd947c64-76b0-4fcf-a19f-368f68a03163"],
Cell[295078, 7044, 295, 7, 35, "Text",ExpressionUUID->"0c21f9ee-8cd5-4066-98dc-9fdc884ffee1"],
Cell[CellGroupData[{
Cell[295398, 7055, 3144, 76, 703, "Input",ExpressionUUID->"159f5073-8194-4c94-8968-74e2ad521f99"],
Cell[CellGroupData[{
Cell[298567, 7135, 241, 4, 24, "Print",ExpressionUUID->"cbf365a5-c027-4ccb-aeeb-9e0e7fb2a342"],
Cell[298811, 7141, 214, 4, 24, "Print",ExpressionUUID->"13243879-673c-4377-af30-4b652f56542a"]
}, Open  ]],
Cell[299040, 7148, 221, 4, 34, "Output",ExpressionUUID->"6068c6a4-1942-4e17-87ba-9d3bdcbe9de3"],
Cell[299264, 7154, 225, 4, 24, "Print",ExpressionUUID->"9005fa2c-9671-4b9e-b366-d810f3ecd94b"],
Cell[299492, 7160, 205, 4, 34, "Output",ExpressionUUID->"6181f0d0-6420-48d6-bf8d-67615ce3a4ae"],
Cell[299700, 7166, 211, 4, 24, "Print",ExpressionUUID->"00415645-bc73-42f3-885d-206a5497d4aa"],
Cell[299914, 7172, 221, 4, 34, "Output",ExpressionUUID->"c681b57c-6aca-4c79-940e-dc2ed6dda749"],
Cell[300138, 7178, 211, 4, 24, "Print",ExpressionUUID->"07fb43b9-1819-4f46-b7bc-d0ae2988ca2c"],
Cell[300352, 7184, 223, 4, 34, "Output",ExpressionUUID->"dc345bb7-65b7-4b80-80d6-31b5c4edcf7f"],
Cell[CellGroupData[{
Cell[300600, 7192, 240, 4, 24, "Print",ExpressionUUID->"d124d4cd-468e-4031-9ef3-31c187f7dad1"],
Cell[300843, 7198, 214, 4, 24, "Print",ExpressionUUID->"453cd8e1-c06b-4456-b4f1-2df1f955c863"]
}, Open  ]],
Cell[301072, 7205, 220, 4, 34, "Output",ExpressionUUID->"a90149c6-5efa-489f-b423-364b46f6f169"],
Cell[301295, 7211, 225, 4, 24, "Print",ExpressionUUID->"ba75bac8-bc52-47ec-82ff-7b1ce302f569"],
Cell[301523, 7217, 223, 4, 34, "Output",ExpressionUUID->"0e994693-d2eb-4361-a4fe-5886fcc20a4a"],
Cell[301749, 7223, 213, 4, 24, "Print",ExpressionUUID->"ed9ee337-8911-4917-9480-6994198422a3"],
Cell[301965, 7229, 220, 4, 34, "Output",ExpressionUUID->"2d1240fa-c135-4521-80a1-603b6ff7f422"],
Cell[302188, 7235, 213, 4, 24, "Print",ExpressionUUID->"6e1b0e5c-a8a5-40c3-9bb6-d99afd04a090"],
Cell[302404, 7241, 221, 4, 34, "Output",ExpressionUUID->"185271a6-7d69-4797-9fba-57bc02911424"],
Cell[CellGroupData[{
Cell[302650, 7249, 235, 4, 24, "Print",ExpressionUUID->"0ea8eac8-2722-48d3-a33a-a93ab0160cbb"],
Cell[302888, 7255, 212, 4, 24, "Print",ExpressionUUID->"8f44cef6-f852-461d-821e-0fe0f59fb40e"]
}, Open  ]],
Cell[303115, 7262, 221, 4, 34, "Output",ExpressionUUID->"8c065cb6-c68f-4d32-8fe0-9102ebecd3e1"],
Cell[303339, 7268, 226, 4, 24, "Print",ExpressionUUID->"53fedcce-5f68-4c04-824d-db375d9ffe03"],
Cell[303568, 7274, 225, 4, 34, "Output",ExpressionUUID->"4964280c-4482-428d-8fcf-6c06644d3c65"],
Cell[303796, 7280, 211, 4, 24, "Print",ExpressionUUID->"06dede29-a104-4127-8aa0-82104262c02a"],
Cell[304010, 7286, 221, 4, 34, "Output",ExpressionUUID->"5b598340-1aaa-44ca-bc2f-00a936333fea"],
Cell[304234, 7292, 213, 4, 24, "Print",ExpressionUUID->"3043cfd1-dd97-4382-9158-78be066c18b2"],
Cell[304450, 7298, 220, 4, 34, "Output",ExpressionUUID->"68487513-889f-4730-ae25-33afb21ef50e"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[304719, 7308, 305, 5, 53, "Section",ExpressionUUID->"f5b42c7f-432e-4c10-9c85-d7f97dab373f"],
Cell[305027, 7315, 1232, 19, 81, "Text",ExpressionUUID->"dd18b3c2-cc51-48dc-834d-d6e19cf09f81"],
Cell[306262, 7336, 845, 14, 35, "Text",ExpressionUUID->"c6d7c3ed-32eb-403c-a4a1-8e5861eeec70"],
Cell[CellGroupData[{
Cell[307132, 7354, 8025, 213, 766, "Input",ExpressionUUID->"5e7148d3-83a4-4e8b-b34b-cce1e55eec07"],
Cell[315160, 7569, 543, 9, 24, "Print",ExpressionUUID->"c7ea1ba8-cb05-4db7-b9c2-32d07da92b53"],
Cell[315706, 7580, 1478, 39, 96, "Output",ExpressionUUID->"431be653-367f-4e54-a864-084b17cc8746"],
Cell[317187, 7621, 2044, 54, 218, "Output",ExpressionUUID->"6975e1d4-e45a-4ac2-bf81-b577b8f6cfba"],
Cell[319234, 7677, 541, 9, 24, "Print",ExpressionUUID->"d3a03fb6-05a9-4422-996c-384dc82b625d"],
Cell[319778, 7688, 1430, 38, 96, "Output",ExpressionUUID->"4789ca12-3489-4775-8ab4-72ba81b68b00"],
Cell[321211, 7728, 2044, 54, 218, "Output",ExpressionUUID->"ccffe25f-7a54-43ba-8929-4e8d305c4de7"],
Cell[323258, 7784, 41146, 1082, 1134, "Output",ExpressionUUID->"ae7d6d38-0521-4135-827d-498180ce3db4"]
}, Open  ]],
Cell[364419, 8869, 777, 11, 35, "Text",ExpressionUUID->"aea99513-1497-4d89-b36d-857338e9af23"],
Cell[CellGroupData[{
Cell[365221, 8884, 1146, 19, 52, "Input",ExpressionUUID->"38063b26-dc47-4aa8-a4d1-7ad5623bfaf4"],
Cell[366370, 8905, 48443, 1301, 2048, "Output",ExpressionUUID->"c8d4e520-0c58-43ed-984a-a92e69885d73"]
}, Open  ]],
Cell[414828, 10209, 830, 13, 35, "Text",ExpressionUUID->"3fd4991a-3905-4ab1-9880-4f75af19c9f5"],
Cell[CellGroupData[{
Cell[415683, 10226, 980, 16, 30, "Input",ExpressionUUID->"f799110c-00ab-4839-95f8-9406c72fc882"],
Cell[416666, 10244, 6550, 203, 194, "Output",ExpressionUUID->"25edc652-d59e-44e8-9222-48d3981ae76a"]
}, Open  ]],
Cell[423231, 10450, 1598, 25, 127, "Text",ExpressionUUID->"2b8b85da-43c6-4745-a2b4-6de6f574894a"],
Cell[CellGroupData[{
Cell[424854, 10479, 450, 9, 52, "Input",ExpressionUUID->"b228e7f8-a134-4765-a333-978a07254ea8"],
Cell[425307, 10490, 80979, 2138, 2242, "Output",ExpressionUUID->"73266198-27b1-4395-bd71-c5a20248619a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[506323, 12633, 436, 10, 52, "Input",ExpressionUUID->"457ed519-ccd3-4335-b4fb-bc6525947fac"],
Cell[506762, 12645, 32323, 598, 2876, "Output",ExpressionUUID->"66fdecb3-009c-41ed-a8e8-e9ffdd981935"]
}, Open  ]],
Cell[539100, 13246, 269, 6, 35, "Text",ExpressionUUID->"cdae753e-8a48-4ce9-a1d4-105adca3c0c2"],
Cell[CellGroupData[{
Cell[539394, 13256, 296, 7, 30, "Input",ExpressionUUID->"2e7420ba-de37-419d-8bce-9b68794beeac"],
Cell[539693, 13265, 3300, 78, 170, "Output",ExpressionUUID->"c34668e8-4a09-4059-a5ec-2a3b5ba51109"]
}, Open  ]],
Cell[543008, 13346, 351, 8, 58, "Text",ExpressionUUID->"0e572d05-30d5-4534-86ab-e6337cfdeb95"],
Cell[543362, 13356, 151, 3, 30, "Input",ExpressionUUID->"7fce3821-2404-4665-808e-9e58e42f9e3c"]
}, Closed]]
}, Open  ]]
}
]
*)


